Integrable systems in 4D associated with sixfolds in Gr(4,6)

Let $Gr(d,n)$ be the Grassmannian of $d$-dimensional linear subspaces of an $n$-dimensional vector space $V$. A submanifold $X\subset Gr(d, n)$ gives rise to a differential system $\Sigma(X)$ that governs $d$-dimensional submanifolds of $V$ whose Gaussian image is contained in $X$. We investigate a special case of this construction where $X$ is a sixfold in $Gr(4, 6)$. The corresponding system $\Sigma(X)$ reduces to a pair of first-order PDEs for 2 functions of 4 independent variables. Equations of this type arise in self-dual Ricci-flat geometry. Our main result is a complete description of integrable systems $\Sigma(X)$. These naturally fall into two subclasses. (1) Systems of Monge-Amp\`ere type. The corresponding sixfolds $X$ are codimension 2 linear sections of the Pl\"ucker embedding $Gr(4,6)\subset\mathbb{P}^{14}$. (2) General linearly degenerate systems. The corresponding sixfolds $X$ are the images of quadratic maps $\mathbb{P}^6- Gr(4, 6)$ given by a version of the classical construction of Chasles. We prove that integrability is equivalent to the requirement that the characteristic variety of system $\Sigma(X)$ gives rise to a conformal structure which is self-dual on every solution. In fact, all solutions carry hyper-Hermitian geometry.

==> anc/DFKN-2017-Integrability-Ex.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group labelreference="L15225" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This worksheet accompanies the paper B.Doubrov, E.Ferapontov. B.Kruglikov, V.Novikov &quot;Integrable systems in 4D associated with sixfolds in Gr(4,6)&quot;.
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 17, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L15227" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15226" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">In this worksheet we check that all equations from the Tables classifying linearly degenerate systems posses the property of self-duality of the conformal structures on every solution. We omit 4 cases of Monge-Ampere types as obvious, concenrating only on the general linearly degenerate 2x2 systems.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15276" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[0,128,0]">We do not compute for  Segre types [1] and [0] but integrability of the geometry (self-duality) in the presence of Lax pair follows in any case from the work D.Calderbank, B.Kruglikov &quot;Integrability via geometry: dispresionless differential equations in three and four dimensions&quot; (arXiv:1612.02753). 
The computations below therefore are only independent verifications for Segre types [1,1,1,1]-...-[2].</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L15224" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L14980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="2D Input" italic="true" layout="Normal"><Font italic="true">with(DifferentialGeometry):with(Tensor):with(Tools):with(JetCalculus):with(LinearAlgebra):
with(PDEtools, D_Dx, declare, ToJet, FromJet): with(DEtools):DepVars := [u(x1, x2, x3, x4),v(x1, x2, x3, x4)]:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14986" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="2D Input" italic="true" layout="Normal"><Font italic="true">Preferences(&quot;ShowFramePrompt&quot;,'false'):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14981" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSJNRidGL0YyRkFGZ28tRiw2JVEmcXVpZXRGJ0YvRjJGX29GRUZFLUZCNi1RIjpGJ0ZFRkdGam9GTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmZwRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSJNRidGL0YyRkFGZ28tRiw2JVEmcXVpZXRGJ0YvRjJGX29GRUZFLUZCNi1RIjpGJ0ZFRkdGam9GTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmZwRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15001" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15054" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [1,1,1,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15053" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRJyZzZG90O0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZQNiUtRiw2KFEidkYnRlVGL0ZXRlpGZm4tRiM2JC1GXG82J1EiMkYnRlVGV0Zfb0ZmbkY5RmBvLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncC1GLDYoUScmIzk0NTtGJ0ZVL0YwRj1GV0Zfb0ZmbkZjby1GUDYlRlJGXnBGYG9GY28tRlA2JUZbcEZpbkZgby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJIRidGL0YyRjVGTy1GNjYuRmVvRldGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUZQNiVGW3AtRiM2JC1GXG82J1EiM0YnRlVGV0Zfb0ZmbkY5RmBvRmNwLUZQNiVGUi1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GZ3FGX3FGYXEvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRJyZzZG90O0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZQNiUtRiw2KFEidkYnRlVGL0ZXRlpGZm4tRiM2JC1GXG82J1EiMkYnRlVGV0Zfb0ZmbkY5RmBvLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncC1GLDYoUScmIzk0NTtGJ0ZVL0YwRj1GV0Zfb0ZmbkZjby1GUDYlRlJGXnBGYG9GY28tRlA2JUZbcEZpbkZgby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJIRidGL0YyRjVGTy1GNjYuRmVvRldGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUZQNiVGW3AtRiM2JC1GXG82J1EiM0YnRlVGV0Zfb0ZmbkY5RmBvRmNwLUZQNiVGUi1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GZ3FGX3FGYXEvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15018" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15021" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15019" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15097" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmlyRmNvRlxwRmFxRmRxLUYsNiVRInZGJ0YvRjJGZXJGaHNGW3RGaXJGY28tRlM2JC1GIzYpRlxwRmFxRmRxRmJyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zob0ZlckY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GUzYkLUYjNiktRl1wNihGX3AtRiM2JUZfcEZfc0Y5RmdwRmpwRl1xRl9xRmFxRmRxRl90RmZ0RmVyRjlGOUZocy1GUzYkLUYjNilGYHVGYXFGZHFGYnJGZnRGZXJGOUY5Rml0LUZTNiQtRiM2KUZccEZhcUZkcUZfdEZmdEZlckY5RjlGaXQtSSVtc3VwR0YkNiUtRiw2JVEoJmFscGhhO0YnRlpGOS1GXHQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZedEZpci1GLDYlUScmIzk0NTtGJ0ZaRjlGaHNGW3QtRjY2LVEiO0YnRjlGO0Zcc0ZARkJGREZGRkhGZm9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmlyRmNvRlxwRmFxRmRxLUYsNiVRInZGJ0YvRjJGZXJGaHNGW3RGaXJGY28tRlM2JC1GIzYpRlxwRmFxRmRxRmJyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zob0ZlckY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GUzYkLUYjNiktRl1wNihGX3AtRiM2JUZfcEZfc0Y5RmdwRmpwRl1xRl9xRmFxRmRxRl90RmZ0RmVyRjlGOUZocy1GUzYkLUYjNilGYHVGYXFGZHFGYnJGZnRGZXJGOUY5Rml0LUZTNiQtRiM2KUZccEZhcUZkcUZfdEZmdEZlckY5RjlGaXQtSSVtc3VwR0YkNiUtRiw2JVEoJmFscGhhO0YnRlpGOS1GXHQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZedEZpci1GLDYlUScmIzk0NTtGJ0ZaRjlGaHNGW3QtRjY2LVEiO0YnRjlGO0Zcc0ZARkJGREZGRkhGZm9GTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiotSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW28tRiM2KC1GWTYkLUYjNigtRlA2KC1GIzYmLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYjNidGZ28tRiw2JVEjeDJGJ0YvRjJGXXBGYHBGOUZdcEZgcEY5LyUubGluZXRoaWNrbmVzc0dGVS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcS8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRiM2KC1GLDYlUSJ1RidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GWTYkLUYjNiwtRiw2JVEjeDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqby9GTlEsMC4zMzMzMzMzZW1GJ0ZmcEZkci1GLDYlUSN4M0YnRi9GMkZkci1GLDYlUSN4NEYnRi9GMkZdcEZgcEY5RjlGXXBGYHBGOUZdcEZgcEY5RjlGYnEtRlk2JC1GIzYoLUZQNihGZW8tRiM2Ji1GIzYnRmdvRmFyRl1wRmBwRjlGXXBGYHBGOUZpcEZbcUZecUZgcUZicS1GIzYoLUYsNiVRInZGJ0YvRjJGanFGXXJGXXBGYHBGOUZdcEZgcEY5RjlGYnEtSSVtc3VwR0YkNiUtRiw2JVEnJiM5NDU7RicvRjBGPUY5LUZTNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRiM2Ji1GWTYkLUYjNihGZHNGYnFGZXFGXXBGYHBGOUY5RmJxLUZZNiQtRiM2KEZjb0ZicUZqc0ZdcEZgcEY5RjlGOUY5RjlGYnFGYHNGYnFGYXVGXXBGYHBGOUZpcEZbcUZecUZgcUZdcEZgcEY5">KigsJiooLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInVHNiI2JkkjeDFHRidJI3gyR0YnSSN4M0dGJ0kjeDRHRidGLiIiIi1GJjYkLUkidkdGK0YsRi1GMSlJJmFscGhhR0YrIiIjRjEhIiIqJi1GJjYkRilGLUYxLUYmNiRGNEYuRjFGMUY5RjJGOUY7Rjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15096" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zobi8lJmRlcHRoR0ZpcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRMn5WViYjODc4ODtjb252ZXJ0RidGL0YyLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGX3BGOUY5RmFwRl9wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zobi8lJmRlcHRoR0ZpcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRMn5WViYjODc4ODtjb252ZXJ0RidGL0YyLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpREd0ZW5zb3JGJ0YvRjJGX3BGOUY5RmFwRl9wRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15098" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLiMiIiIiIiVGJSkmSSJ2RzYiNiMiIiNGLCEiIixKKi5GLEYlSSZhbHBoYUdGKkYlKSZJInVHRipGKyIiJEYlKSZGKTYjRiVGNEYlRihGJSZGKTYlRixGLEYmRiVGJSouRixGJUYwRiVGMUYlRjVGJSZGKTYkRixGLEYlJkYpNiRGLEYmRiVGLSouRixGJUYwRiVGMUYlKUY2RixGJUYnRiUmRik2JUYlRixGJkYlRi0qMEYsRiVGMEYlRjFGJUY2RiVGJ0YlJkYpNiRGJUYsRiUmRik2JEYlRiZGJUYlKjBGLEYlRjBGJSlGMkYsRiUmRjM2I0YmRiVGNUYlRihGJSZGKTYlRixGLEYsRiVGLSouRixGJUYwRiVGSUYlRkpGJUY1RiUpRjtGLEYlRiUqMEYsRiVGMEYlRklGJUZKRiVGQEYlRidGJSZGKTYlRiVGLEYsRiVGJSowRixGJUYwRiVGSUYlRkpGJUY2RiVGJ0YlKUZERixGJUYtKjBGLEYlRjBGJUZJRiUmRjNGPkYlRjVGJUYoRiVGO0YlRi0qMEYsRiVGMEYlRklGJUZWRiVGQEYlRidGJUZERiVGJSouRixGJUYwRiVGSUYlJkYzRjlGJUY1RiVGJ0YlRi0qMkYsRiVGMEYlRjJGJUZKRiUmRjNGPEYlRjVGJUYoRiVGO0YlRiUqMkYsRiVGMEYlRjJGJUZKRiVGZW5GJUZARiVGJ0YlRkRGJUYtKjBGLEYlRjBGJUYyRiVGSkYlJkYzRk1GJUY1RiVGJ0YlRiUqMEYmRiVGMEYlRjJGJUZlbkYlRlZGJUY1RiVGJ0YlRiUqLkYmRiVGMEYlRkpGJSlGZW5GLEYlRjVGJUYnRiVGLSosRklGJUZKRiVGQEYlRidGJUZRRiVGLSouRklGJUZKRiVGQEYlRihGJUZERiVGO0YlRiUqLEZJRiVGSkYlRjZGJSlGKEY0RiUmRik2JUYlRiVGLEYlRiUqLEZJRiVGSkYlRl9vRiUmRik2JEYlRiVGJUZERiVGLUYlKUY2RiZGLSlGMkYmRi0pRjBGLEYtRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLiMiIiIiIiVGJSkmSSJ2RzYiNiMiIiNGLCEiIixKKi5GLEYlSSZhbHBoYUdGKkYlKSZJInVHRipGKyIiJEYlKSZGKTYjRiVGNEYlRihGJSZGKTYlRixGLEYmRiVGJSouRixGJUYwRiVGMUYlRjVGJSZGKTYkRixGLEYlJkYpNiRGLEYmRiVGLSouRixGJUYwRiVGMUYlKUY2RixGJUYnRiUmRik2JUYlRixGJkYlRi0qMEYsRiVGMEYlRjFGJUY2RiVGJ0YlJkYpNiRGJUYsRiUmRik2JEYlRiZGJUYlKjBGLEYlRjBGJSlGMkYsRiUmRjM2I0YmRiVGNUYlRihGJSZGKTYlRixGLEYsRiVGLSouRixGJUYwRiVGSUYlRkpGJUY1RiUpRjtGLEYlRiUqMEYsRiVGMEYlRklGJUZKRiVGQEYlRidGJSZGKTYlRiVGLEYsRiVGJSowRixGJUYwRiVGSUYlRkpGJUY2RiVGJ0YlKUZERixGJUYtKjBGLEYlRjBGJUZJRiUmRjNGPkYlRjVGJUYoRiVGO0YlRi0qMEYsRiVGMEYlRklGJUZWRiVGQEYlRidGJUZERiVGJSouRixGJUYwRiVGSUYlJkYzRjlGJUY1RiVGJ0YlRi0qMkYsRiVGMEYlRjJGJUZKRiUmRjNGPEYlRjVGJUYoRiVGO0YlRiUqMkYsRiVGMEYlRjJGJUZKRiVGZW5GJUZARiVGJ0YlRkRGJUYtKjBGLEYlRjBGJUYyRiVGSkYlJkYzRk1GJUY1RiVGJ0YlRiUqMEYmRiVGMEYlRjJGJUZlbkYlRlZGJUY1RiVGJ0YlRiUqLkYmRiVGMEYlRkpGJSlGZW5GLEYlRjVGJUYnRiVGLSosRklGJUZKRiVGQEYlRidGJUZRRiVGLSouRklGJUZKRiVGQEYlRihGJUZERiVGO0YlRiUqLEZJRiVGSkYlRjZGJSlGKEY0RiUmRik2JUYlRiVGLEYlRiUqLEZJRiVGSkYlRl9vRiUmRik2JEYlRiVGJUZERiVGLUYlKUY2RiZGLSlGMkYmRi0pRjBGLEYtRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15111" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1NTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYvLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNiktRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSJXRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnEtRiw2JVEkV3N0RidGL0YyRjlGOUZiby1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZm8vRk5GZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZ3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZ3ItRiw2JVEramV0bnVtYmVyc0YnRi9GMkZickY5RjlGYnJGOUY5RmJyRjlGOUZickY5RjlGX3JGYnJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1NTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYvLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNiktRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSJXRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnEtRiw2JVEkV3N0RidGL0YyRjlGOUZiby1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOUZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZm8vRk5GZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZ3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZ3ItRiw2JVEramV0bnVtYmVyc0YnRi9GMkZickY5RjlGYnJGOUY5RmJyRjlGOUZickY5RjlGX3JGYnJGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15080" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15115" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15118" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [2,1,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15116" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSgmbWludXM7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRmBvRmNvLUZQNiVGW3BGaW5GYG8tRjY2MFEiK0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIRmZwRmhwRltxRmNvRmlvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkhGJ0YvRjJGNS1GIzYuRk9GY28tRlA2JUZbcC1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GY3AtRlA2JUZSRmpxRmBvRmNvRltxRl1xRltxRmNvLUZQNiVGW3AtRiM2JC1GXG82J1EiM0YnRlVGV0Zfb0ZmbkY5RmBvRjlGYHEvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSgmbWludXM7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRmBvRmNvLUZQNiVGW3BGaW5GYG8tRjY2MFEiK0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIRmZwRmhwRltxRmNvRmlvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkhGJ0YvRjJGNS1GIzYuRk9GY28tRlA2JUZbcC1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GY3AtRlA2JUZSRmpxRmBvRmNvRltxRl1xRltxRmNvLUZQNiVGW3AtRiM2JC1GXG82J1EiM0YnRlVGV0Zfb0ZmbkY5RmBvRjlGYHEvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15114" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYoLUZTNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRlk2JC1GIzYoLUZQNigtRiM2Ji1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmpvLUYsNiVRI3gxRidGL0YyRl1wRmBwRjlGXXBGYHBGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPUZcby1GIzYoLUYsNiVRInZGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvLUZZNiQtRiM2LEZmcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl9vL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRl5yLUYsNiVRI3gzRidGL0YyRl5yLUYsNiVRI3g0RidGL0YyRl1wRmBwRjlGOUZdcEZgcEY5Rl1wRmBwRjlGOUZcby1GWTYkLUYjNigtRlA2KEZoby1GIzYmLUYjNidGam9GZHJGXXBGYHBGOUZdcEZgcEY5RmlwRltxRl5xRmBxRlxvRmJxRl1wRmBwRjlGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3QtRiM2Ji1GWTYkLUYjNihGZm9GXG8tRiM2KC1GLDYlUSJ1RidGL0YyRmdxRmpxRl1wRmBwRjlGXXBGYHBGOUY5RlxvRl1zRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqc0ZcdC1GIzYmRmJvRlxvLUZZNiQtRiM2KEZhc0Zcb0ZjdEZdcEZgcEY5RjlGOUY5RjlGXG8tSSVtc3VwR0YkNiVGYm9GaW4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl1wRmBwRjlGaXBGW3FGXnFGYHFGXXBGYHBGOQ==">KiYsKCooIiIjIiIiLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInZHNiI2JkkjeDFHRilJI3gyR0YpSSN4M0dGKUkjeDRHRilGL0YmLUYoNiRGK0YwRiZGJiomLUYoNiQtSSJ1R0YtRi5GL0YmRjNGJkYmKiZGJ0YmLUYoNiRGOEYwRiYhIiJGPSlGJ0YlRj0=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiMiIiIiIiVGJSkmSSJ2RzYiNiNGJUYmISIiKSZGKTYjIiIjIiIkRiwsMioqRjBGJSlGKEYwRiUpRi5GMEYlJkYpNiVGJUYwRiZGJUYlKipGNEYlRi5GJSZGKTYjRiZGJSZGKTYlRiVGMEYwRiVGLCosRjBGJUY0RiVGLkYlJkYpNiRGJUYwRiUmRik2JEYwRiZGJUYsKipGNEYlRjlGJUY+RiUmRik2JEYwRjBGJUYlKipGKEYlRjVGJUY5RiUmRik2JUYlRiVGMEYlRiwqLEYwRiVGKEYlRjVGJUY+RiUmRik2JEYlRiZGJUYsKixGMEYlRihGJUYuRiVGOUYlKUY+RjBGJUYlKipGNUYlRjlGJSZGKTYkRiVGJUYlRj5GJUYlRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiMiIiIiIiVGJSkmSSJ2RzYiNiNGJUYmISIiKSZGKTYjIiIjIiIkRiwsMioqRjBGJSlGKEYwRiUpRi5GMEYlJkYpNiVGJUYwRiZGJUYlKipGNEYlRi5GJSZGKTYjRiZGJSZGKTYlRiVGMEYwRiVGLCosRjBGJUY0RiVGLkYlJkYpNiRGJUYwRiUmRik2JEYwRiZGJUYsKipGNEYlRjlGJUY+RiUmRik2JEYwRjBGJUYlKipGKEYlRjVGJUY5RiUmRik2JUYlRiVGMEYlRiwqLEYwRiVGKEYlRjVGJUY+RiUmRik2JEYlRiZGJUYsKixGMEYlRihGJUYuRiVGOUYlKUY+RjBGJUYlKipGNUYlRjlGJSZGKTYkRiVGJUYlRj5GJUYlRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE0fkFOUyYjODc4ODtzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZHNiVRJ2V4cGFuZEYnRkpGTS1GUDYkLUYjNiYtRkc2JVElc3Vic0YnRkpGTS1GUDYkLUYjNigtRkc2JVEjU1NGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRJlRvSmV0RidGSkZNLUZQNiQtRiM2Ly1GRzYlUSdER2luZm9GJ0ZKRk0tRlA2JC1GIzYpLUZHNiVRJ2V2YWxER0YnRkpGTS1GUDYkLUYjNiYtRkc2JVEiV0YnRkpGTS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmFxLUZHNiVRJFdzdEYnRkpGTUYvRi9GX28tSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZHNiNRIUYnLyUrZXhlY3V0YWJsZUdGNEYvRi9GX28tRkc2JVEoRGVwVmFyc0YnRkpGTUZfby1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSlub3RhdGlvbkYnRkpGTUZici1GLDYtUSI9RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlxzRmJyLUZHNiVRK2pldG51bWJlcnNGJ0ZKRk1GXXJGL0YvRl1yRi9GL0ZdckYvRi9GXXJGL0YvRl1yRi8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE0fkFOUyYjODc4ODtzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZHNiVRJ2V4cGFuZEYnRkpGTS1GUDYkLUYjNiYtRkc2JVElc3Vic0YnRkpGTS1GUDYkLUYjNigtRkc2JVEjU1NGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRJlRvSmV0RidGSkZNLUZQNiQtRiM2Ly1GRzYlUSdER2luZm9GJ0ZKRk0tRlA2JC1GIzYpLUZHNiVRJ2V2YWxER0YnRkpGTS1GUDYkLUYjNiYtRkc2JVEiV0YnRkpGTS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmFxLUZHNiVRJFdzdEYnRkpGTUYvRi9GX28tSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnLUZHNiNRIUYnLyUrZXhlY3V0YWJsZUdGNEYvRi9GX28tRkc2JVEoRGVwVmFyc0YnRkpGTUZfby1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSlub3RhdGlvbkYnRkpGTUZici1GLDYtUSI9RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlxzRmJyLUZHNiVRK2pldG51bWJlcnNGJ0ZKRk1GXXJGL0YvRl1yRi9GL0ZdckYvRi9GXXJGL0YvRl1yRi8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15137" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15130" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [2,2]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSgmbWludXM7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRmBvRmNvLUZQNiVGW3BGaW5GYG8tRjY2MFEiK0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIRmZwRmhwLUkobXN1YnN1cEdGJDYoRltwRmluRl5wLyUxc3VwZXJzY3JpcHRzaGlmdEdGYm9GYG8vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkhGJ0YvRjJGNUZPRmNvLUZQNiVGW3AtRiM2JC1GXG82J1EiNEYnRlVGV0Zfb0ZmbkY5RmBvRmNwLUZQNiVGUkZgckZgb0Zjb0ZbcUZdcUZbcUZjby1GUDYlRltwLUYjNiQtRlxvNidRIjNGJ0ZVRldGX29GZm5GOUZgb0ZocS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSgmbWludXM7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRmBvRmNvLUZQNiVGW3BGaW5GYG8tRjY2MFEiK0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIRmZwRmhwLUkobXN1YnN1cEdGJDYoRltwRmluRl5wLyUxc3VwZXJzY3JpcHRzaGlmdEdGYm9GYG8vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkhGJ0YvRjJGNUZPRmNvLUZQNiVGW3AtRiM2JC1GXG82J1EiNEYnRlVGV0Zfb0ZmbkY5RmBvRmNwLUZQNiVGUkZgckZgb0Zjb0ZbcUZdcUZbcUZjby1GUDYlRltwLUYjNiQtRlxvNidRIjNGJ0ZVRldGX29GZm5GOUZgb0ZocS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15135" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUZZNiQtRiM2KC1GUDYoLUYjNiYtRjY2LVErJlBhcnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiYtRiM2J0Zhby1GLDYlUSN4MUYnRi9GMkZnb0Zqb0Y5RmdvRmpvRjkvJS5saW5ldGhpY2tuZXNzR0ZVLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZkb0Zmby1GIzYoLUYsNiVRInVGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmRvRmZvLUZZNiQtRiM2LEZgcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmRvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRltyLUYsNiVRI3gzRidGL0YyRltyLUYsNiVRI3g0RidGL0YyRmdvRmpvRjlGOUZnb0Zqb0Y5RmdvRmpvRjlGOUZccS1GWTYkLUYjNigtRlA2KEZfby1GIzYmLUYjNidGYW9GYXJGZ29Gam9GOUZnb0Zqb0Y5RmNwRmVwRmhwRmpwRlxxLUYjNigtRiw2JVEidkYnRi9GMkZkcUZncUZnb0Zqb0Y5RmdvRmpvRjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXQtRiM2Ji1GWTYkLUYjNihGXW9GXHFGZHNGZ29Gam9GOUY5RlxxLUZZNiQtRiM2KEZec0ZccUZfcUZnb0Zqb0Y5RjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlx0Rl50LUYjNiYtRlM2JFEiMkYnRjlGXHEtSSVtc3VwR0YkNiVGYXRGXnUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RlxxRmF1RmdvRmpvRjlGY3BGZXBGaHBGanBGZ29Gam9GOQ==">KiYsKComLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInVHNiI2JkkjeDFHRidJI3gyR0YnSSN4M0dGJ0kjeDRHRidGLSIiIi1GJjYkLUkidkdGK0YsRi5GMUYxKiYtRiY2JEY0Ri1GMS1GJjYkRilGLkYxISIiKiYiIiNGMSlGN0Y9RjFGMUY7Rj5GOw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15139" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GWjYoLUYjNiYtRiM2Ki1GIzYmLUkobXN1YnN1cEdGJDYnLUYsNiVRInZGJ0YvRjItRiM2JkZmbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZjcUZmby1JJW1zdWJHRiQ2JUZncC1GIzYqRmZuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRidGZm5GW3ItRmduNiRRIjRGJ0Y5RlxxRl9xRjlGZHFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZncTYlRmdwRmpwRmRxRmZvLUZncTYlRmdwLUYjNiZGYXJGXHFGX3FGOUZkcUZmby1GZ3E2JUZncC1GIzYqRmZuRltyRmZuRltyRmZuRlxxRl9xRjlGZHFGOUZkci1GIzYqRmpuRmZvRmlyRmZvLUZncTYlRmdwLUYjNihGZm5GW3JGZm5GXHFGX3FGOUZkcUZmby1GZ3E2JUZncC1GIzYoRmZuRltyRmFyRlxxRl9xRjlGZHFGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRmpuRmZvRltzRmZvLUZlcDYnRmdwRmdzRmpuRmFxRmRxRjlGOUZccUZfcUY5LUYjNiYtRmVwNidGZ3BGanAtRmduNiRRIjVGJ0Y5RmFxRmRxRlxxRl9xRjlGXW9GX29GYm9GZG9GXHFGX3FGOUZccUZfcUY5RlxxRl9xRjk=">LCQqKCMiIiIiIiNGJSkmSSJ2RzYiNiNGJSIiJiEiIiwqKiYpRihGJkYlJkYpNiVGJUYlIiIlRiVGJSooRihGJSZGKTYjRjNGJSZGKTYlRiVGJUYlRiVGLSoqRiZGJUYoRiUmRik2JEYlRiVGJSZGKTYkRiVGM0YlRi0qKEYmRiVGNUYlKUY6RiZGJUYlRiVGLQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GWjYoLUYjNiYtRiM2Ki1GIzYmLUkobXN1YnN1cEdGJDYnLUYsNiVRInZGJ0YvRjItRiM2JkZmbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZjcUZmby1JJW1zdWJHRiQ2JUZncC1GIzYqRmZuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRidGZm5GW3ItRmduNiRRIjRGJ0Y5RlxxRl9xRjlGZHFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZncTYlRmdwRmpwRmRxRmZvLUZncTYlRmdwLUYjNiZGYXJGXHFGX3FGOUZkcUZmby1GZ3E2JUZncC1GIzYqRmZuRltyRmZuRltyRmZuRlxxRl9xRjlGZHFGOUZkci1GIzYqRmpuRmZvRmlyRmZvLUZncTYlRmdwLUYjNihGZm5GW3JGZm5GXHFGX3FGOUZkcUZmby1GZ3E2JUZncC1GIzYoRmZuRltyRmFyRlxxRl9xRjlGZHFGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRmpuRmZvRltzRmZvLUZlcDYnRmdwRmdzRmpuRmFxRmRxRjlGOUZccUZfcUY5LUYjNiYtRmVwNidGZ3BGanAtRmduNiRRIjVGJ0Y5RmFxRmRxRlxxRl9xRjlGXW9GX29GYm9GZG9GXHFGX3FGOUZccUZfcUY5RlxxRl9xRjk=">LCQqKCMiIiIiIiNGJSkmSSJ2RzYiNiNGJSIiJiEiIiwqKiYpRihGJkYlJkYpNiVGJUYlIiIlRiVGJSooRihGJSZGKTYjRjNGJSZGKTYlRiVGJUYlRiVGLSoqRiZGJUYoRiUmRik2JEYlRiVGJSZGKTYkRiVGM0YlRi0qKEYmRiVGNUYlKUY6RiZGJUYlRiVGLQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15153" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15144" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [3,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15147" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjJGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GNjYwUSIrRidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtRlA2JS1GLDYoUSJ2RidGVUYvRldGWkZmbi1GIzYkLUZcbzYnUSIxRidGVUZXRl9vRmZuRjlGYG9GY28tRlA2JUZhcEZpbkZgby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJIRidGL0YyRjUtRiM2Ky1GUDYlRlItRiM2JC1GXG82J1EiNEYnRlVGV0Zfb0ZmbkY5RmBvLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSEZccEZecEZjby1GUDYlRmFwLUYjNiQtRlxvNidRIjNGJ0ZVRldGX29GZm5GOUZgb0Zpb0ZfcEZjby1GUDYlRmFwRmVxRmBvRjlGW3EvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjJGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GNjYwUSIrRidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtRlA2JS1GLDYoUSJ2RidGVUYvRldGWkZmbi1GIzYkLUZcbzYnUSIxRidGVUZXRl9vRmZuRjlGYG9GY28tRlA2JUZhcEZpbkZgby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJIRidGL0YyRjUtRiM2Ky1GUDYlRlItRiM2JC1GXG82J1EiNEYnRlVGV0Zfb0ZmbkY5RmBvLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSEZccEZecEZjby1GUDYlRmFwLUYjNiQtRlxvNidRIjNGJ0ZVRldGX29GZm5GOUZgb0Zpb0ZfcEZjby1GUDYlRmFwRmVxRmBvRjlGW3EvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzY0LUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUSUmeGk7RicvRjBGPUY5RmZvRlxwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXFGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiMkYnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGZXFGXHBGaXBGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiM0YnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGYnJGXHAtRiw2I1EhRictRiM2KEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSI0RidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZkc0ZccEY5RmlyRjlGOUZfcC1GUDYkLUYjNjRGVC1GUDYkLUYjNiYtRiw2JVEiSEYnRi9GMkZobi1GYW82JS1GLDYlUSJ2RidGL0YyRmZvRlxwRjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZjdEZobi1GYW82JUZodEZlcUZccEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGYnJGXHBGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGZHNGXHBGOUY5Rl9wRmlzRjlGaXJGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRlA2JC1GIzY0RlQtRlA2JC1GIzYmRmVuRmhuRmZ0RjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZlbkZobkZfdUY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GZXVGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGZW5GaG5GXXZGOUY5Rl9wRmlzRjlGaXJGOUY5Rl9wLUZQNiQtRiM2NEZULUZQNiQtRiM2JkZjdEZobkZgb0Y5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGY3RGaG5GY3FGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmByRjlGOUZfcEZnckZpci1GIzYoRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmJzRjlGOUZfcEZpc0Y5RmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zdby8lJmRlcHRoR0ZmeS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHQUYnRi9GMkY1LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2JC1GUDYmLUYjNiotRlA2Ji1GIzYuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GY3BGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GZ3JGOUY5RmhuLUYjNiVGVC1GUDYkLUYjNihGK0ZobkZjcEZobkZpc0Y5RjlGOUZpckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRlA2Ji1GIzYuRlRGZ1tsRmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GZ3JGOUY5RmhuLUYjNiZGaXJGVC1GUDYkLUYjNihGK0ZobkZqcUZobkZpc0Y5RjlGOUZpckY5RjlGZVxsRmhcbEZobi1GUDYmLUYjNi5GVEZbXGxGaG5GVEZjXWxGaG5GVC1GUDYkLUYjNihGK0ZobkZnckZobkZnckY5RjlGaG4tRiM2JUZULUZQNiQtRiM2KEYrRmhuRmdyRmhuRmlzRjlGOUY5RmlyRjlGOUZlXGxGaFxsRmhuLUZQNiYtRiM2LkZURmFcbEZobkZURmldbEZobkZURmdebEZobi1GIzYlRlQtRlA2JC1GIzYoRitGaG5GaXNGaG5GaXNGOUY5RjlGaXJGOUY5RmVcbEZoXGxGOUY5RmVcbEZoXGxGOUY5Rl55RmF5LUZieTYmRmR5Rmd5Rml5L0ZcelElYXV0b0YnLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNiZGXnpGaG4tRiw2JVEoRGVwVmFyc0YnRi9GMkY5RjlGXnktRiw2JVEjQWlGJ0YvRjJGNS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZQNiQtRiM2JEZpX2xGOUY5Rl55RmF5RmF5LUYsNiVRImdGJ0YvRjJGNS1GLDYlUSdldmFsREdGJ0YvRjItRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGamFsLUZQNiQtRiM2NkZmYGwtRlA2Ji1GIzYmLUYsNiVRImlGJ0YvRjJGaG4tRiw2JVEiakYnRi9GMkY5RjlGZVxsRmhcbEZfcC1GLDYlUSNkeEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlibEZhei1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRlxvRmJwLUYsNiVRInRGJ0YvRjJGYXpGX2NsRmJjbEZcY2xGaG5GaWJsLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRlxxRmJwRmZzRjlGOUZobkZcY2xGW2RsRmhvRl5kbEZmc0Y5RjlGOUY5Rl55LUYsNiVRJWdJbnZGJ0YvRjItRjY2LkY4Ri9GMkY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYlRmNhbC1GUDYkLUYjNiVGamFsLUZQNiQtRiM2K0ZqYWwtRlA2JC1GIzY2RmlfbEZlYmxGX3AtRiw2JVEkRF94RidGL0YyRmJjbEZpYmxGYXpGZWNsRmhjbEZhekZkZWxGYmNsRlxjbEZobkZpYmxGW2RsRmhvRl5kbEZmc0Y5RjlGaG5GXGNsRltkbEZob0ZeZGxGZnNGOUY5RjlGOUY5Rl55LyUrZXhlY3V0YWJsZUdGPUY5">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15146" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15152" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GIzYoLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG8vJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZhcC1GLDYlUSN4MkYnRi9GMkZkcEZncEZpcEZbcUY5RmRwRmdwRmlwRltxRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUSJ2RidGL0YyLUZTNiQtRiM2Li1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnRmJxRlxzLUYsNiVRI3gzRidGL0YyRlxzLUYsNiVRI3g0RidGL0YyRmRwRmdwRmlwRltxRjlGOS1GNjYtUSI8RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjtGJ0Y5RjtGX3NGQEZCRkRGRkZIRmZvRk1GZ3BGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GIzYoLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG8vJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZhcC1GLDYlUSN4MkYnRi9GMkZkcEZncEZpcEZbcUY5RmRwRmdwRmlwRltxRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUSJ2RidGL0YyLUZTNiQtRiM2Li1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnRmJxRlxzLUYsNiVRI3gzRidGL0YyRlxzLUYsNiVRI3g0RidGL0YyRmRwRmdwRmlwRltxRjlGOS1GNjYtUSI8RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjtGJ0Y5RjtGX3NGQEZCRkRGRkZIRmZvRk1GZ3BGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2Ji1GIzYoLUZYNigtRiM2Ji1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmBvLUYsNiVRI3gyRidGL0YyRmZvRmlvRjlGZm9GaW9GOS8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GIzYoLUYsNiVRInZGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjeDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjby9GTlEsMC4zMzMzMzMzZW1GJ0ZfcEZeci1GLDYlUSN4M0YnRi9GMkZeci1GLDYlUSN4NEYnRi9GMkZmb0Zpb0Y5RjlGZm9GaW9GOUZmb0Zpb0Y5RmZvRmlvRjlGYnBGZHBGZ3BGaXBGZm9GaW9GOUZmb0Zpb0Y5">LCQqJC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ2RzYiNiZJI3gxR0YmSSN4MkdGJkkjeDNHRiZJI3g0R0YmRi0hIiJGMA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15150" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15148" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GWjYoLUYjNiYtRiM2Ki1GIzYoLUZnbjYkUSIyRidGOUZmby1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJ2RidGL0YyLUYjNiZGZHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZkcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGZnFGZm8tSSVtc3ViR0YkNiVGanAtRiM2KkZmbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmlvL0ZOUSwwLjMzMzMzMzNlbUYnRmRwRl5yRmpuRl9xRmJxRjlGZ3FGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZqcTYlRmpwRl1xRmdxRmZvLUZqcTYlRmpwLUYjNiZGam5GX3FGYnFGOUZncUZmby1GanE2JUZqcC1GIzYqRmZuRl5yRmRwRl5yRmRwRl9xRmJxRjlGZ3FGOUZkci1GIzYqRmRwRmZvRmlyRmZvLUZqcTYlRmpwLUYjNihGZm5GXnJGZHBGX3FGYnFGOUZncUZmby1GanE2JUZqcC1GIzYoRmRwRl5yRmpuRl9xRmJxRjlGZ3FGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRltzRmZvRmVzRmZvLUZqcTYlRmpwLUYjNihGZHBGXnJGZHBGX3FGYnFGOUZncUY5RjlGX3FGYnFGOS1GIzYmLUZocDYnRmpwRl1xLUZnbjYkUSIzRidGOUZkcUZncUZfcUZicUY5Rl1vRl9vRmJvRmRvRl9xRmJxRjlGX3FGYnFGOUZfcUZicUY5">LCQqKCMiIiIiIiVGJSwqKigiIiNGJSkmSSJ2RzYiNiNGKUYpRiUmRiw2JUYlRilGJkYlRiUqKEYrRiUmRiw2I0YmRiUmRiw2JUYlRilGKUYlISIiKipGKUYlRitGJSZGLDYkRiVGKUYlJkYsNiRGKUYmRiVGNiooRjJGJUY4RiUmRiw2JEYpRilGJUYlRiUpRisiIiRGNkY2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GWjYoLUYjNiYtRiM2Ki1GIzYoLUZnbjYkUSIyRidGOUZmby1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJ2RidGL0YyLUYjNiZGZHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZkcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGZnFGZm8tSSVtc3ViR0YkNiVGanAtRiM2KkZmbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmlvL0ZOUSwwLjMzMzMzMzNlbUYnRmRwRl5yRmpuRl9xRmJxRjlGZ3FGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZqcTYlRmpwRl1xRmdxRmZvLUZqcTYlRmpwLUYjNiZGam5GX3FGYnFGOUZncUZmby1GanE2JUZqcC1GIzYqRmZuRl5yRmRwRl5yRmRwRl9xRmJxRjlGZ3FGOUZkci1GIzYqRmRwRmZvRmlyRmZvLUZqcTYlRmpwLUYjNihGZm5GXnJGZHBGX3FGYnFGOUZncUZmby1GanE2JUZqcC1GIzYoRmRwRl5yRmpuRl9xRmJxRjlGZ3FGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRltzRmZvRmVzRmZvLUZqcTYlRmpwLUYjNihGZHBGXnJGZHBGX3FGYnFGOUZncUY5RjlGX3FGYnFGOS1GIzYmLUZocDYnRmpwRl1xLUZnbjYkUSIzRidGOUZkcUZncUZfcUZicUY5Rl1vRl9vRmJvRmRvRl9xRmJxRjlGX3FGYnFGOUZfcUZicUY5">LCQqKCMiIiIiIiVGJSwqKigiIiNGJSkmSSJ2RzYiNiNGKUYpRiUmRiw2JUYlRilGJkYlRiUqKEYrRiUmRiw2I0YmRiUmRiw2JUYlRilGKUYlISIiKipGKUYlRitGJSZGLDYkRiVGKUYlJkYsNiRGKUYmRiVGNiooRjJGJUY4RiUmRiw2JEYpRilGJUYlRiUpRisiIiRGNkY2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15149" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15166" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15156" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [4]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15160" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSIrRidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkhGZm9GaG8tSShtc3Vic3VwR0YkNihGW3BGaW5GXnAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zib0Zgby9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRjY2MFEiOkYnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJIRidGL0YyRjUtRlA2JUZSLUYjNiQtRlxvNidRIjRGJ0ZVRldGX29GZm5GOUZgb0Zjby1GUDYlRltwLUYjNiQtRlxvNidRIjNGJ0ZVRldGX29GZm5GOUZgb0ZjcC1GUDYlRltwRmluRmBvLUY2NjBRJyZzZG90O0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhyLUZQNiVGW3BGZnFGYG8tRjY2LUZgcUY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjFGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSIrRidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkhGZm9GaG8tSShtc3Vic3VwR0YkNihGW3BGaW5GXnAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zib0Zgby9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRjY2MFEiOkYnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJIRidGL0YyRjUtRlA2JUZSLUYjNiQtRlxvNidRIjRGJ0ZVRldGX29GZm5GOUZgb0Zjby1GUDYlRltwLUYjNiQtRlxvNidRIjNGJ0ZVRldGX29GZm5GOUZgb0ZjcC1GUDYlRltwRmluRmBvLUY2NjBRJyZzZG90O0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhyLUZQNiVGW3BGZnFGYG8tRjY2LUZgcUY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15155" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15159" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15165" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15164" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjtGJ0Y5RjtGXHNGQEZCRkRGRkZIRmZvRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjtGJ0Y5RjtGXHNGQEZCRkRGRkZIRmZvRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15163" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15161" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GIzYkLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2KkZmbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmlvL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRmZwLUZnbjYkUSI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUZfcUZicUY5Rl9xRmJxRjlGX3FGYnFGOQ==">LCQqJiMiIiIiIiNGJSZJInZHNiI2JUYlRiUiIiVGJSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GVTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlcvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW4vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYjNiQtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYqRlQtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhby9GTlEsMC4zMzMzMzMzZW1GJ0ZURl5wLUZVNiRRIjRGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RmdwRmpwRjlGZ3BGanBGOQ==">LCQqJiMiIiIiIiNGJSZJInZHNiI2JUYlRiUiIiVGJUYl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15162" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZicy1JI21pR0YkNiVRJmZ2ZWMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUkjbW5HRiQ2JFEiNEYnRjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRmpuRmZvLUYsNiVRImpGJ0YvRjJGZm8tRjY2L1ElZnJvbUYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRlA2JC1GIzYmRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRmBwNiRRIjFGJ0Y5RjlGOUZmb0ZccEZmb0ZfcEZmb0ZjcEZmb0YrRjUtRlA2Ji1GIzYpLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JEYrRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJ2V2YWxER0YnRi9GMi1GUDYkLUYjNi4tRiw2JVEkRF94RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaW9GZm8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GLDYlUSJ0RidGL0YyRmZvRmFzRmRzRmZwLyUrZXhlY3V0YWJsZUdGPUY5RjlGXXRGOUY5RldGWkZnbi1GNjYvUSNvZEYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZ25GX3RGZ24tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZG8vJSZkZXB0aEdGZ3QvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmN0NiZGZXRGaHRGanQvRl11USVhdXRvRictRiw2JVEmZnZlYzRGJ0YvRjJGNUZPRmduRmZvRmpuRmZvRmlvRmZvRlxwRmZvLUYsNiVRJW5vcHNGJ0YvRjJGYHJGZm9GY3BGZm9Gam5GZm9GZnBGZm9GaXBGZm9GaW9GZm9GXHBGZm9GZnVGYHJGZm9GY3BGZm9GY3VGNS1GUDYmLUYjNihGXXItRlA2JC1GIzYkRmN1RjlGOUZkckZqci1GUDYkLUYjNitGKy1GUDYmLUYjNiRGaW9GOUY5L0ZYUSJbRicvRmVuUSJdRidGZm9GZ3NGanNGZm9GKy1GUDYmLUYjNiRGZnBGOUY5Rml2Rlt3RjlGOUY5RjlGV0ZaRmduRl90RmduRl90RmduRmJ0Rl91RmpuRmZvRmlvRmZvRlxwRmZvRmZ1LUZQNiQtRiM2JUZjdUZddEY5RjlGZm9GY3BGZ25GZm9GYnQtRiw2JVEiQUYnRi9GMkZkc0Zpb0Y1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSNTU0YnRi9GMkZkci1GLDYlUSZUb0pldEYnRi9GMi1GUDYkLUYjNi4tRiw2JVEwQ29udHJhY3RJbmRpY2VzRidGL0YyLUZQNiQtRiM2KS1GLDYlUSJXRidGL0YyRmRyRmN1RmV2RmRyLUZQNiYtRiM2Ki1GUDYmLUYjNiZGZnFGZHJGZnFGOUY5Rml2Rlt3RmRyLUZQNiYtRiM2Ji1GYHA2JFEiMkYnRjlGZHJGZnpGOUY5Rml2Rlt3RmRyLUZQNiYtRiM2Ji1GYHA2JFEiM0YnRjlGZHJGXVtsRjlGOUZpdkZbd0Zkci1GUDYmLUYjNiZGX3BGZHJGX3BGOUY5Rml2Rlt3RjlGOUZpdkZbd0Y5RjlGZHItRiw2JVEoRGVwVmFyc0YnRi9GMkZkckZmby1GLDYlUSlub3RhdGlvbkYnRi9GMkZmby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmby1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOUY5RjlGOUY5RmduRmJ0LUYsNiVRIkJGJ0YvRjJGZHNGaW9GNUZody1GUDYkLUYjNiVGX3gtRlA2JC1GIzYnRmZ4RmRyRml4LUZQNiQtRiM2LkZgeS1GUDYkLUYjNiktRiw2JVEkV3N0RidGL0YyRmRyRmN1RmV2RmRyRmp5RjlGOUZkckZkW2xGZHJGZm9GZ1tsRmZvRmpbbEZmb0ZdXGxGOUY5RjlGOUY5RjlGZ25GYnQtRiw2JVEkQU5TRidGL0YyRmRzRmlvRjVGaHctRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZfXmwtRiw2JVEnZmFjdG9yRidGL0YyLUZQNiQtRiM2J0Zld0Zkc0Zpb0ZddEY5RjlGYHFGYV5sRmldbEZgXGxGZHNGaW8tRjY2LVEiKUYnRjlGXF5sRj5GXV5sRkJGREZGRkhGXl5sRmBebEZoXmxGZm9GZ25GX3RGZ25GYnRGZl1sRjUtRlA2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi5GZl1sRmRzRmlvRmRyRmlvRmpbbEZmcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjcUZlb0ZmdUZhd0ZddEY5RjlGXXRGOUY5RldGWkZddEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15169" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15173" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [1,1,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15178" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JS1JI21uR0YkNidRIjNGJ0ZVRlcvRjNGaG5GZm5GV0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2MFEifkYnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZQNiUtRiw2KFEidkYnRlVGL0ZXRlpGZm4tRiM2JS1GXG82J1EiMUYnRlVGV0Zfb0ZmbkZXRjlGYG8tRjY2MFEoJm1pbnVzO0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwLUYsNihRKCZhbHBoYTtGJ0ZVL0YwRj1GV0Zfb0Zmbi1GNjYwUScmc2RvdDtGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSEZmb0Zoby1JKG1mZW5jZWRHRiQ2Jy1GIzYnLUZQNiVGW3AtRiM2JS1GXG82J1EiMkYnRlVGV0Zfb0ZmbkZXRjlGYG9GY3AtRlA2JUZbcEZpbkZgb0ZXRjlGVUZXRl9vRmZuRl1xLUZQNiVGUkZecEZgby1GNjYuUSI6RidGV0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiZRIkhGJ0YvRldGMi1GNjYuRjhGV0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiwtRlA2JUZSLUYjNiUtRlxvNidRIjRGJ0ZVRldGX29GZm5GV0Y5RmBvRmNvRmlvRmNwRmlwRl1xLUZhcTYnLUYjNidGXHJGY3AtRlA2JUZbcEZcc0Zgb0ZXRjlGVUZXRl9vRmZuRl1xLUZQNiVGUi1GIzYkRmBwRjlGYG9GOS1GNjYtRmJyRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JS1JI21uR0YkNidRIjNGJ0ZVRlcvRjNGaG5GZm5GV0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2MFEifkYnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZQNiUtRiw2KFEidkYnRlVGL0ZXRlpGZm4tRiM2JS1GXG82J1EiMUYnRlVGV0Zfb0ZmbkZXRjlGYG8tRjY2MFEoJm1pbnVzO0YnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwLUYsNihRKCZhbHBoYTtGJ0ZVL0YwRj1GV0Zfb0Zmbi1GNjYwUScmc2RvdDtGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSEZmb0Zoby1JKG1mZW5jZWRHRiQ2Jy1GIzYnLUZQNiVGW3AtRiM2JS1GXG82J1EiMkYnRlVGV0Zfb0ZmbkZXRjlGYG9GY3AtRlA2JUZbcEZpbkZgb0ZXRjlGVUZXRl9vRmZuRl1xLUZQNiVGUkZecEZgby1GNjYuUSI6RidGV0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiZRIkhGJ0YvRldGMi1GNjYuRjhGV0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiwtRlA2JUZSLUYjNiUtRlxvNidRIjRGJ0ZVRldGX29GZm5GV0Y5RmBvRmNvRmlvRmNwRmlwRl1xLUZhcTYnLUYjNidGXHJGY3AtRlA2JUZbcEZcc0Zgb0ZXRjlGVUZXRl9vRmZuRl1xLUZQNiVGUi1GIzYkRmBwRjlGYG9GOS1GNjYtRmJyRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15171" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15168" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15170" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15177" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiotSSVtc3VwR0YkNiUtRiw2JVEnJiM5NDU7RicvRjBGPUY5LUkjbW5HRiQ2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXW8tRlI2JS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYjNidGW3AtRiw2JVEjeDFGJ0YvRjJGXnBGYXBGOUZecEZhcEY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9RmluLUYjNigtRiw2JVEidkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8tRmJvNiQtRiM2LEZncC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlxvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmByLUYsNiVRI3gzRidGL0YyRmByLUYsNiVRI3g0RidGL0YyRl5wRmFwRjlGOUZecEZhcEY5Rl5wRmFwRjlGOUZYRmZuRmluLUZSNiUtRmJvNiQtRiM2KEZmb0Zpbi1GIzYoLUYsNiVRInVGJ0YvRjJGaXFGXHJGXnBGYXBGOUZecEZhcEY5RjlGWEZmbkZpbi1GUjYlLUZibzYkLUYjNiotRiM2Ki1GWTYkUSIyRidGOUZpbi1GUjYlRlRGYnRGZm5GaW5GYXNGaW4tRmJvNiQtRiM2KC1GZ282KEZpby1GIzYmLUYjNidGW3BGaXJGXnBGYXBGOUZecEZhcEY5RmpwRl1xRmBxRmJxRmluRmRxRl5wRmFwRjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXUtRiM2KEZldEZpbkZhc0Zpbi1GYm82JC1GIzYoLUZnbzYoRmlvLUYjNiYtRiM2J0ZbcEZcc0ZecEZhcEY5Rl5wRmFwRjlGanBGXXFGYHFGYnFGaW5GZHFGXnBGYXBGOUY5RjlGYXUtRiM2KEZldEZpbkZhc0Zpbi1GYm82JC1GIzYoLUZnbzYoRmlvLUYjNiYtRiM2J0ZbcEZmckZecEZhcEY5Rl5wRmFwRjlGanBGXXFGYHFGYnFGaW5GZHFGXnBGYXBGOUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZkdUZmdS1GIzYmRmFvRmluLUZibzYkLUYjNihGXXZGaW5GZXNGXnBGYXBGOUY5RjlGOUY5RlhGZm5GOUZecEZhcEY5">KiopSSZhbHBoYUc2IiIiJCIiIiktSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkidkdGJTYmSSN4MUdGK0kjeDJHRitJI3gzR0YrSSN4NEdGK0YwRiZGJyktRio2JC1JInVHRiVGL0YwRiZGJyksKioqIiIjRicpRiRGPEYnRjVGJy1GKjYkRi1GMkYnRicqKEY9RidGNUYnLUYqNiRGLUYzRichIiIqKEY9RidGNUYnLUYqNiRGLUYxRidGQyomRilGJy1GKjYkRjdGM0YnRidGJkYn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15176" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15174" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEkV3N0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2JC1GZW42JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNigtRiw2JVEiVkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmlvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHRtcEYnRi9GMkZmcC1GUzYmLUYjNiYtRlM2Ji1GIzYmLUZlbjYkUSIzRidGOUZmcEZaRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcC1GUzYmLUYjNiYtRmVuNiRRIjRGJ0Y5RmZwRmpuRjlGOUZqcUZdckY5RjlGanFGXXJGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zqby8lJmRlcHRoR0Zfcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJBRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYnLUYsNiVRI1NTRidGL0YyRmZwLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2LkZccC1GUzYkLUYjNiotRiw2JVEiV0YnRi9GMkZmcEZPLUZTNiQtRiM2My1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcC1GLDYlUSJ0RidGL0YyRmB2LUYsNiVRJURfeDJGJ0YvRjJGYHZGY3ZGZnZGYHYtRiw2JVElRF94M0YnRi9GMkZgdkZjdkZmdkZgdi1GLDYlUSVEX3g0RidGL0YyRjlGOUZmcC1GUzYmLUYjNiotRlM2Ji1GIzYmRlpGZnBGWkY5RjlGanFGXXJGZnAtRlM2Ji1GIzYmRmpuRmZwRmpuRjlGOUZqcUZdckZmcC1GUzYmLUYjNiZGZ3FGZnBGZ3FGOUY5RmpxRl1yRmZwLUZTNiYtRiM2JkZkckZmcEZkckY5RjlGanFGXXJGOUY5RmpxRl1yLUYsNiNRIUYnRjlGOUZmcC1GLDYlUShEZXBWYXJzRidGL0YyRmZwRmB2LUYsNiVRKW5vdGF0aW9uRidGL0YyRmB2LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmB2LUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOUY5RjlGZ3JGanItRiw2JVEiQkYnRi9GMkY1RmpzLUZTNiQtRiM2JUZhdC1GUzYkLUYjNidGaHRGZnBGW3UtRlM2JC1GIzYuRlxwLUZTNiQtRiM2KkYrRmZwRk9GaXVGZnBGYndGZnhGOUY5RmZwRml4RmZwRmB2Rlx5RmB2Rl95RmB2RmJ5RjlGOUY5RjlGOUY5RmdyRmpyRmpzLUZTNiQtRiM2J0Zncy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBbbEZleS8lK2V4ZWN1dGFibGVHRj1GOUY5RmJbbEY5">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15175" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15187" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15193" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [2,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15186" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjNGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjFGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSgmbWludXM7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRmBvRmNvLUZQNiVGW3BGaW5GYG9GY3AtSShtZmVuY2VkR0YkNictRiM2KC1GUDYlRltwLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgb0ZjcC1GLDYoUSgmYWxwaGE7RidGVS9GMEY9RldGX29GZm4tRjY2MFEnJnNkb3Q7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkhGZm9GaG9GW3FGOUZVRldGX29GZm5GY29GaW8tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYwLUYsNiNRIUYnLUZQNiVGUi1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GY29GaW9GY3BGaXBGY28tRlA2JUZbcEZfc0Zgb0ZjcEZjby1GXnE2Jy1GIzYoRltxRmNwRmlxRl1yRmRzRjlGVUZXRl9vRmZuRmNvRmlvRjktRjY2LUZickY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjNGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjFGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSgmbWludXM7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRmBvRmNvLUZQNiVGW3BGaW5GYG9GY3AtSShtZmVuY2VkR0YkNictRiM2KC1GUDYlRltwLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgb0ZjcC1GLDYoUSgmYWxwaGE7RidGVS9GMEY9RldGX29GZm4tRjY2MFEnJnNkb3Q7RidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkhGZm9GaG9GW3FGOUZVRldGX29GZm5GY29GaW8tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYwLUYsNiNRIUYnLUZQNiVGUi1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GY29GaW9GY3BGaXBGY28tRlA2JUZbcEZfc0Zgb0ZjcEZjby1GXnE2Jy1GIzYoRltxRmNwRmlxRl1yRmRzRjlGVUZXRl9vRmZuRmNvRmlvRjktRjY2LUZickY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15189" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15183" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZhby1JI21pR0YkNiVRKERHc2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LS1GNjYmLUYjNiotRiw2JVEjeDFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRkEtRiw2JVEjeDNGJ0YvRjJGQS1GLDYlUSN4NEYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRl9vRmJvRkFGZW8tRiw2JVEiRUYnRi9GMkZBRmVvLUkjbW5HRiQ2JFEiM0YnRkVGRUZFLUZCNi1RIjpGJ0ZFRkdGaG9GTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9xLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlgvJSZkZXB0aEdGZnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmJxNiZGZHFGZ3FGaXEvRlxyUSVhdXRvRictRiw2JVEmdW5rbjBGJ0YvRjItRkI2LVEqJmNvbG9uZXE7RidGRUZHRmhvRkxGTkZQRlJGVEZecUZgcS1GNjYmLUYjNiYtSSVtc3ViR0YkNiVGXnAtRiM2JEZncEZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGQS1GXXM2JUZhcEZfc0Zhc0ZFRkUvRmBvUSJ8ZnJGJy9GY29RInxockYnRltxLUYsNiVRJ2NvbnRyMEYnRi9GMkZlci1GNjYmLUYjNiYtRiw2JVEiRkYnRi9GMkZBLUYsNiVRIkhGJ0YvRjJGRUZFRmZzRmhzRltxLUYsNiVRJXVua25GJ0YvRjJGZXJGYnJGW3EtRiw2JVEmY29udHJGJ0YvRjJGZXJGanNGW3EtRkI2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZjdUZHRmhvRkxGTkZQRlJGVEZWRmlvRmVvLUYsNiVRImlGJ0YvRjJGZW8tRkI2L1EjdG9GJ0ZgdUZidUZkdUZHRmhvRkxGTkZQRlJGVEZWRmlvRmVvLUZocDYkUSI0RidGRUZlby1GQjYvUSNkb0YnRmB1RmJ1RmR1RkdGaG9GTEZORlBGUkZURlZGaW9GZW9GZ3RGZXItRjY2Ji1GIzYrLUYsNiVRI29wRidGL0YyLUY2NiQtRiM2JEZndEZFRkVGQS1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYnRmJyLUY2NiYtRiM2JC1GaHA2JFEiMUYnRkVGRUZFRl9vRmJvRkFGZnVGRUZFRkEtRiM2JUZddy1GNjYkLUYjNidGYnItRjY2Ji1GIzYkLUZocDYkUSIyRidGRUZFRkVGX29GYm9GQUZmdUZFRkVGRS1GLDYjUSFGJ0ZFRkVGZnNGaHNGW3FGanRGZXItRjY2Ji1GIzYrRmZ2LUY2NiQtRiM2JEZqdEZFRkVGQUZddy1GNjYkLUYjNidGanNGZHdGQUZmdUZFRkVGQS1GIzYmRmh4LUYjNiVGXXctRjY2JC1GIzYnRmpzRmF4RkFGZnVGRUZFRkVGaHhGRUZoeEZFRkVGZnNGaHNGW3FGZW9GXXVGZW8tRiw2JVEiakYnRi9GMkZlb0ZpdUZlb0ZmdUZlb0ZfdkZlb0ZndEZlci1GNjYmLUYjNipGZnZGaXZGQS1GIzYlRl13LUY2NiQtRiM2J0ZickZkd0ZBLUY2NiYtRiM2JkZmdUZBRl96RkVGRUZfb0Zib0ZFRkVGRUZBLUYjNiZGaHgtRiM2JkZoeC1GIzYlRl13LUY2NiQtRiM2J0ZickZheEZBRlxbbEZFRkVGRUZoeEZFRmh4RkVGaHhGRUZFRmZzRmhzRltxRmp0RmVyLUY2NiYtRiM2K0ZmdkZfeUZBRl13LUY2NiQtRiM2J0Zqc0Zkd0ZBRlxbbEZFRkVGQS1GIzYmRmh4LUYjNiVGXXctRjY2JC1GIzYnRmpzRmF4RkFGXFtsRkVGRUZFRmh4RkVGaHhGRUZFRmZzRmhzRltxLUZCNi9RI29kRidGYHVGYnVGZHVGR0Zob0ZMRk5GUEZSRlRGVkZpb0ZbcUZqXGxGW3EtRiw2JVEjU1NGJ0YvRjJGZXItRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYmRmp0RkFGZ3RGRUZFRltxLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15182" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmhuLUYsNiVRI3gxRidGL0YyRl5vRmFvRjlGXm9GYW9GOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYjNigtRiw2JVEidkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlU2JC1GIzYsRmdvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGY3EtRiw2JVEjeDNGJ0YvRjJGY3EtRiw2JVEjeDRGJ0YvRjJGXm9GYW9GOUY5Rl5vRmFvRjlGXm9GYW9GOUY5LUkjbW5HRiQ2JFEiNkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRwLUZSNiUtRlU2JC1GIzYrLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcy1GIzYqLUZjcjYkUSIyRidGOUZkcC1GVTYkLUYjNigtRlo2KEZmbi1GIzYmLUYjNidGaG5GX3JGXm9GYW9GOUZeb0Zhb0Y5RmpvRl1wRmBwRmJwRmRwRmdwRl5vRmFvRjlGOUZkcEZURmRwLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGYnNGZHMtRiM2KEZnc0ZkcEZURmRwLUZVNiQtRiM2KC1GWjYoRmZuLUYjNiYtRiM2J0ZobkZcckZeb0Zhb0Y5Rl5vRmFvRjlGam9GXXBGYHBGYnBGZHBGZ3BGXm9GYW9GOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZic0Zkcy1GIzYmRlRGZHAtRlU2JC1GIzYoRl50RmRwLUYjNigtRiw2JVEidUYnRi9GMkZccUZfcUZeb0Zhb0Y5Rl5vRmFvRjlGOUY5Rmh0LUYjNiZGanNGZHAtRlU2JC1GIzYoRllGZHBGYHZGXm9GYW9GOUY5RjlGOUY5LUZjcjYkUSIzRidGOUZmckY5Rl5vRmFvRjk=">KiYpLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInZHNiI2JkkjeDFHRiZJI3gyR0YmSSN4M0dGJkkjeDRHRiZGLCIiJyIiIiksKioqIiIjRjEtRiU2JEYoRi9GMUYkRjFJJmFscGhhR0YqRjEhIiIqKEY1RjFGJEYxLUYlNiRGKEYuRjFGMSomRiRGMS1GJTYkLUkidUdGKkYrRi9GMUY5KiZGNkYxLUYlNiRGQEYsRjFGMSIiJEYx</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15185" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15190" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15191" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZkdC1JI21pR0YkNiVRJmZ2ZWMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUkjbW5HRiQ2JFEiNEYnRjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRmpuRmZvLUYsNiVRImpGJ0YvRjJGZm8tRjY2L1ElZnJvbUYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRlA2JC1GIzYmRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRmBwNiRRIjFGJ0Y5RjlGOUZmb0ZccEZmb0ZfcEZmb0ZjcEZmb0YrRjUtRjY2LUZZRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdldmFsREdGJ0YvRjItRjY2LVEiKEYnRjlGW3JGPkZcckZCRkRGRkZIRl1yRl9yLUYsNiVRJERfeEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRmZvLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRiw2JVEidEYnRi9GMkZmb0Zjc0Zmc0ZmcC1GNjYtUSIpRidGOUZbckY+RlxyRkJGREZGRkhGXXJGX3ItRjY2LUZmbkY5RltyRj5GXHJGQkZERkZGSEZdci9GTlEsMC4xMTExMTExZW1GJ0Znbi1GNjYvUSNvZEYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZ25GZnRGZ24tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZG8vJSZkZXB0aEdGXnUvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmp0NiZGXHVGX3VGYXUvRmR1USVhdXRvRictRiw2JVEmZnZlYzRGJ0YvRjJGNUZPRmduRmZvRmpuRmZvRmlvRmZvRlxwRmZvLUYsNiVRJW5vcHNGJ0YvRjJGY3JGZm9GY3BGZm9Gam5GZm9GZnBGZm9GaXBGZm9GaW9GZm9GXHBGZm9GXXZGY3JGZm9GY3BGZm9GanVGNS1GUDYmLUYjNihGYHItRlA2JC1GIzYkRmp1RjlGOUZnckZdcy1GUDYkLUYjNitGKy1GUDYmLUYjNiRGaW9GOUY5L0ZYUSJbRicvRmVuUSJdRidGZm9GaXNGXHRGZm9GKy1GUDYmLUYjNiRGZnBGOUY5RmB3RmJ3RjlGOUY5RjlGV0ZaRmduRmZ0RmduRmZ0RmduRml0RmZ1RmpuRmZvRmlvRmZvRlxwRmZvRl12LUZQNiQtRiM2JUZqdS8lK2V4ZWN1dGFibGVHRj1GOUY5RmZvRmNwRmduRmZvRml0LUYsNiVRIkFGJ0YvRjJGZnNGaW9GNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNictRiw2JVEjU1NGJ0YvRjJGZ3ItRiw2JVEmVG9KZXRGJ0YvRjItRlA2JC1GIzYuLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUDYkLUYjNiktRiw2JVEiV0YnRi9GMkZnckZqdUZcd0Znci1GUDYmLUYjNiotRlA2Ji1GIzYmRmZxRmdyRmZxRjlGOUZgd0Zid0Znci1GUDYmLUYjNiYtRmBwNiRRIjJGJ0Y5RmdyRl9bbEY5RjlGYHdGYndGZ3ItRlA2Ji1GIzYmLUZgcDYkUSIzRidGOUZnckZmW2xGOUY5RmB3RmJ3RmdyLUZQNiYtRiM2JkZfcEZnckZfcEY5RjlGYHdGYndGOUY5RmB3RmJ3RjlGOUZnci1GLDYlUShEZXBWYXJzRidGL0YyRmdyRmZvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmZvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOUY5RjlGZ25GaXQtRiw2JVEiQkYnRi9GMkZmc0Zpb0Y1RmF4LUZQNiQtRiM2JUZoeC1GUDYkLUYjNidGX3lGZ3JGYnktRlA2JC1GIzYuRml5LUZQNiQtRiM2KS1GLDYlUSRXc3RGJ0YvRjJGZ3JGanVGXHdGZ3JGY3pGOUY5RmdyRl1cbEZnckZmb0ZgXGxGZm9GY1xsRmZvRmZcbEY5RjlGOUY5RjlGOUZnbkZpdC1GLDYlUSRBTlNGJ0YvRjJGZnNGaW9GNUZheEZgcy1GLDYlUSdmYWN0b3JGJ0YvRjJGYHNGXnhGZnNGaW9GX3QtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcUZlcUZmb0ZiXmwtRlA2JC1GIzYnRmlcbEZmc0Zpb0ZceEY5RjlGX3RGZm9GZ25GZnRGZ25GaXRGX15sRjUtRlA2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi5GX15sRmZzRmlvRmdyRmlvRmNcbEZmcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjcUZlb0ZddkZod0ZceEY5RjlGXHhGOUY5RldGWkZceEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15203" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15195" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [3]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15206" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjNGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSIrRidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkhGZm9GaG8tRlA2JUZbcC1GIzYkLUZcbzYnUSIxRidGVUZXRl9vRmZuRjlGYG8tRjY2MFEifkYnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFxLUZQNiVGW3BGaW5GYG8tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYsLUYsNiNRIUYnLUZQNiVGUi1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GY29GXXFGY3FGY3BGZnBGXXEtRlA2JUZbcEZkckZgb0Y5LUY2Ni1GZ3FGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNidRIjNGJ0ZVRlcvRjNGaG5GZm5GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRKCZtaW51cztGJ0ZVRldGX29GZm5GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNidRIjJGJ0ZVRldGX29GZm5GOUZgby1GNjYwUSIrRidGVUZXRl9vRmZuRjtGPkZARkJGREZGRkhGZm9GaG8tRlA2JUZbcC1GIzYkLUZcbzYnUSIxRidGVUZXRl9vRmZuRjlGYG8tRjY2MFEifkYnRlVGV0Zfb0ZmbkY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFxLUZQNiVGW3BGaW5GYG8tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYsLUYsNiNRIUYnLUZQNiVGUi1GIzYkLUZcbzYnUSI0RidGVUZXRl9vRmZuRjlGYG9GY29GXXFGY3FGY3BGZnBGXXEtRlA2JUZbcEZkckZgb0Y5LUY2Ni1GZ3FGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15201" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzY0LUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUSUmeGk7RicvRjBGPUY5RmZvRlxwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXFGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiMkYnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGZXFGXHBGaXBGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiM0YnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGYnJGXHAtRiw2I1EhRictRiM2KEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSI0RidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZkc0ZccEY5RmlyRjlGOUZfcC1GUDYkLUYjNjRGVC1GUDYkLUYjNiYtRiw2JVEiSEYnRi9GMkZobi1GYW82JS1GLDYlUSJ2RidGL0YyRmZvRlxwRjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZjdEZobi1GYW82JUZodEZlcUZccEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGYnJGXHBGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGZHNGXHBGOUY5Rl9wRmlzRjlGaXJGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRlA2JC1GIzY0RlQtRlA2JC1GIzYmRmVuRmhuRmZ0RjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZlbkZobkZfdUY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GZXVGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGZW5GaG5GXXZGOUY5Rl9wRmlzRjlGaXJGOUY5Rl9wLUZQNiQtRiM2NEZULUZQNiQtRiM2JkZjdEZobkZgb0Y5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGY3RGaG5GY3FGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmByRjlGOUZfcEZnckZpci1GIzYoRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmJzRjlGOUZfcEZpc0Y5RmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zdby8lJmRlcHRoR0ZmeS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHQUYnRi9GMkY1LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2JC1GUDYmLUYjNiotRlA2Ji1GIzYuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GY3BGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GZ3JGOUY5RmhuLUYjNiVGVC1GUDYkLUYjNihGK0ZobkZjcEZobkZpc0Y5RjlGOUZpckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRlA2Ji1GIzYuRlRGZ1tsRmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GZ3JGOUY5RmhuLUYjNiZGaXJGVC1GUDYkLUYjNihGK0ZobkZqcUZobkZpc0Y5RjlGOUZpckY5RjlGZVxsRmhcbEZobi1GUDYmLUYjNi5GVEZbXGxGaG5GVEZjXWxGaG5GVC1GUDYkLUYjNihGK0ZobkZnckZobkZnckY5RjlGaG4tRiM2JUZULUZQNiQtRiM2KEYrRmhuRmdyRmhuRmlzRjlGOUY5RmlyRjlGOUZlXGxGaFxsRmhuLUZQNiYtRiM2LkZURmFcbEZobkZURmldbEZobkZURmdebEZobi1GIzYlRlQtRlA2JC1GIzYoRitGaG5GaXNGaG5GaXNGOUY5RjlGaXJGOUY5RmVcbEZoXGxGOUY5RmVcbEZoXGxGOUY5Rl55RmF5LUZieTYmRmR5Rmd5Rml5L0ZcelElYXV0b0YnLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNiZGXnpGaG4tRiw2JVEoRGVwVmFyc0YnRi9GMkY5RjlGXnktRiw2JVEjQWlGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiktRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlA2JC1GIzYlRmlfbC8lK2V4ZWN1dGFibGVHRj1GOUY5Rl9wLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjJGY2FsRmdhbEY5RjlGXnlGYXlGYXktRiw2JVEiZ0YnRi9GMkY1LUYsNiVRJ2V2YWxER0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZmYmwtRlA2JC1GIzY2RmZgbC1GUDYmLUYjNiYtRiw2JVEiaUYnRi9GMkZobi1GLDYlUSJqRidGL0YyRjlGOUZlXGxGaFxsRl9wLUYsNiVRI2R4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZWNsRmF6LUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEidEYnRi9GMkZhekZbZGxGXmRsRmhjbEZobkZlY2wtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGXHFGYnBGZnNGOUY5RmhuRmhjbEZnZGxGaG9GamRsRmZzRjlGOUY5RjlGXnktRiw2JVElZ0ludkYnRi9GMkY1RmlgbC1GUDYkLUYjNiZGX2JsLUZQNiQtRiM2Jy1JJm1mcmFjR0YkNihGaG8tRiM2J0ZgYWwtRlA2JC1GIzYkRmlfbEY5RjlGaXJGL0YyLyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZWZsLyUpYmV2ZWxsZWRHRj1GYXpGZmJsLUZQNiQtRiM2K0ZmYmwtRlA2JC1GIzY2RmlfbEZhY2xGX3AtRiw2JVEkRF94RidGL0YyRl5kbEZlY2xGYXpGYWRsRmRkbEZhekZiZ2xGXmRsRmhjbEZobkZlY2xGZ2RsRmhvRmpkbEZmc0Y5RjlGaG5GaGNsRmdkbEZob0ZqZGxGZnNGOUY5RjlGOUZnYWxGOUY5Rl55RmdhbEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzY0LUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUSUmeGk7RicvRjBGPUY5RmZvRlxwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXFGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiMkYnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGZXFGXHBGaXBGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiM0YnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGYnJGXHAtRiw2I1EhRictRiM2KEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSI0RidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZkc0ZccEY5RmlyRjlGOUZfcC1GUDYkLUYjNjRGVC1GUDYkLUYjNiYtRiw2JVEiSEYnRi9GMkZobi1GYW82JS1GLDYlUSJ2RidGL0YyRmZvRlxwRjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZjdEZobi1GYW82JUZodEZlcUZccEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGYnJGXHBGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGZHNGXHBGOUY5Rl9wRmlzRjlGaXJGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRlA2JC1GIzY0RlQtRlA2JC1GIzYmRmVuRmhuRmZ0RjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZlbkZobkZfdUY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GZXVGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGZW5GaG5GXXZGOUY5Rl9wRmlzRjlGaXJGOUY5Rl9wLUZQNiQtRiM2NEZULUZQNiQtRiM2JkZjdEZobkZgb0Y5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGY3RGaG5GY3FGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmByRjlGOUZfcEZnckZpci1GIzYoRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmJzRjlGOUZfcEZpc0Y5RmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zdby8lJmRlcHRoR0ZmeS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHQUYnRi9GMkY1LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2JC1GUDYmLUYjNiotRlA2Ji1GIzYuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GY3BGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GZ3JGOUY5RmhuLUYjNiVGVC1GUDYkLUYjNihGK0ZobkZjcEZobkZpc0Y5RjlGOUZpckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRlA2Ji1GIzYuRlRGZ1tsRmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GZ3JGOUY5RmhuLUYjNiZGaXJGVC1GUDYkLUYjNihGK0ZobkZqcUZobkZpc0Y5RjlGOUZpckY5RjlGZVxsRmhcbEZobi1GUDYmLUYjNi5GVEZbXGxGaG5GVEZjXWxGaG5GVC1GUDYkLUYjNihGK0ZobkZnckZobkZnckY5RjlGaG4tRiM2JUZULUZQNiQtRiM2KEYrRmhuRmdyRmhuRmlzRjlGOUY5RmlyRjlGOUZlXGxGaFxsRmhuLUZQNiYtRiM2LkZURmFcbEZobkZURmldbEZobkZURmdebEZobi1GIzYlRlQtRlA2JC1GIzYoRitGaG5GaXNGaG5GaXNGOUY5RjlGaXJGOUY5RmVcbEZoXGxGOUY5RmVcbEZoXGxGOUY5Rl55RmF5LUZieTYmRmR5Rmd5Rml5L0ZcelElYXV0b0YnLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNiZGXnpGaG4tRiw2JVEoRGVwVmFyc0YnRi9GMkY5RjlGXnktRiw2JVEjQWlGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiktRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlA2JC1GIzYlRmlfbC8lK2V4ZWN1dGFibGVHRj1GOUY5Rl9wLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjJGY2FsRmdhbEY5RjlGXnlGYXlGYXktRiw2JVEiZ0YnRi9GMkY1LUYsNiVRJ2V2YWxER0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZmYmwtRlA2JC1GIzY2RmZgbC1GUDYmLUYjNiYtRiw2JVEiaUYnRi9GMkZobi1GLDYlUSJqRidGL0YyRjlGOUZlXGxGaFxsRl9wLUYsNiVRI2R4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZWNsRmF6LUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEidEYnRi9GMkZhekZbZGxGXmRsRmhjbEZobkZlY2wtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGXHFGYnBGZnNGOUY5RmhuRmhjbEZnZGxGaG9GamRsRmZzRjlGOUY5RjlGXnktRiw2JVElZ0ludkYnRi9GMkY1RmlgbC1GUDYkLUYjNiZGX2JsLUZQNiQtRiM2Jy1JJm1mcmFjR0YkNihGaG8tRiM2J0ZgYWwtRlA2JC1GIzYkRmlfbEY5RjlGaXJGL0YyLyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZWZsLyUpYmV2ZWxsZWRHRj1GYXpGZmJsLUZQNiQtRiM2K0ZmYmwtRlA2JC1GIzY2RmlfbEZhY2xGX3AtRiw2JVEkRF94RidGL0YyRl5kbEZlY2xGYXpGYWRsRmRkbEZhekZiZ2xGXmRsRmhjbEZobkZlY2xGZ2RsRmhvRmpkbEZmc0Y5RjlGaG5GaGNsRmdkbEZob0ZqZGxGZnNGOUY5RjlGOUZnYWxGOUY5Rl55RmdhbEY5</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15200" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15205" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GWDYmRlpGZ25Gam4vRl1vUSVhdXRvRictRiw2JVEiV0YnRi9GMi1GQDYtUSomY29sb25lcTtGJ0Y9RkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUStXZXlsVGVuc29yRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJnRidGL0YyRj1GPUY9Rj1GPy1GLDYlUSRnSTJGJ0YvRjJGZm8tRiw2JVEnZXZhbERHRidGL0YyLUY2NiQtRiM2KS1GLDYlUSVnSW52RidGL0YyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlAvRlNGaW4vRlZGaW4tRkA2LVEiJkYnRj1GQ0ZGRkhGSkZMRk5GUEZqcUZbci1GLDYlUSJ0RidGL0YyRmdxRmRxRj1GPUY/LUYsNiVRJHRtcEYnRi9GMkZmby1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYoRmpwLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGanEvRlZRLDAuMzMzMzMzM2VtRidGY29GXHMtRjY2Ji1GIzYmLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y9RlxzRmpzRj1GPS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zccy1GNjYmLUYjNiYtRlt0NiRRIjNGJ0Y9RlxzLUZbdDYkUSIyRidGPUY9Rj1GXnRGYXRGPUY9Rl50RmF0Rj1GPUY/LUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15199" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmlyRmNvLUZdcDYoLUYjNihGX3AvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZfcEZkcEZjdEZmdEZodEZqdEY5RmN0RmZ0Rmh0Rmp0RjlGZ3BGanBGXXFGX3EtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUSJ2RidGL0YyLUZTNiQtRiM2LkZkcEZpckZfc0ZpckZic0ZpckZlc0ZjdEZmdEZodEZqdEY5RjlGaHNGW3RGaXItRl1wNihGYXQtRiM2KC1GIzYpRl9wRmVzRmN0RmZ0Rmh0Rmp0RjlGY3RGZnRGaHRGanRGOUZncEZqcEZdcUZfcUZhdUZkdUZndUZoc0ZbdC1GNjYtUSI7RidGOUY7RlxzRkBGQkZERkZGSEZmb0ZNRmZ0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmlyRmNvLUZdcDYoLUYjNihGX3AvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZfcEZkcEZjdEZmdEZodEZqdEY5RmN0RmZ0Rmh0Rmp0RjlGZ3BGanBGXXFGX3EtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUSJ2RidGL0YyLUZTNiQtRiM2LkZkcEZpckZfc0ZpckZic0ZpckZlc0ZjdEZmdEZodEZqdEY5RjlGaHNGW3RGaXItRl1wNihGYXQtRiM2KC1GIzYpRl9wRmVzRmN0RmZ0Rmh0Rmp0RjlGY3RGZnRGaHRGanRGOUZncEZqcEZdcUZfcUZhdUZkdUZndUZoc0ZbdC1GNjYtUSI7RidGOUY7RlxzRkBGQkZERkZGSEZmb0ZNRmZ0Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiQtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmhuLUYsNiVRI3g0RidGL0YyRl5vRmFvRjlGXm9GYW9GOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYjNigtRiw2JVEidkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlU2JC1GIzYsLUYsNiVRI3gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGZnEtRiw2JVEjeDNGJ0YvRjJGZnFGZ29GXm9GYW9GOUY5Rl5vRmFvRjlGXm9GYW9GOUY5LUkjbW5HRiQ2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGXm9GYW9GOQ==">KiQpLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInZHNiI2JkkjeDFHRiZJI3gyR0YmSSN4M0dGJkkjeDRHRiZGLyIiJCIiIg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15202" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15198" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15197" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15215" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15211" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [1,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15210" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjJGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjNGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRl9vRmJvLUZQNiVGW3BGaW5GX29GY3BGT0Zib0ZbcUZiby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHBGaXBGYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX28tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYyRk9GYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSI0RidGV0Y5RjlGX29GY3AtRlA2JUZSRmNyRl9vRmJvRltxRmNwRk9GYm9GaW9GXXFGaHJGYm9GYHFGOS1GNjYtRmlxRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjJGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjNGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRl9vRmJvLUZQNiVGW3BGaW5GX29GY3BGT0Zib0ZbcUZiby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHBGaXBGYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX28tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYyRk9GYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSI0RidGV0Y5RjlGX29GY3AtRlA2JUZSRmNyRl9vRmJvRltxRmNwRk9GYm9GaW9GXXFGaHJGYm9GYHFGOS1GNjYtRmlxRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15212" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15213" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15218" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJXRidGL0YyLUZANi1RKiZjb2xvbmVxO0YnRj1GQ0ZGRkhGSkZMRk5GUEZSRlUtRiw2JVErV2V5bFRlbnNvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGPUY9Rj9GX3BGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJXRidGL0YyLUZANi1RKiZjb2xvbmVxO0YnRj1GQ0ZGRkhGSkZMRk5GUEZSRlUtRiw2JVErV2V5bFRlbnNvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGPUY9Rj9GX3BGPQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="HyperlinkError" layout="HyperlinkError"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Error,%20(in%20PDEtools%2FNumerDenom)%20too%20many%20levels%20of%20recursion" hyperlink="true"><Font style="HyperlinkError">Error, (in PDEtools/NumerDenom) too many levels of recursion</Font></Hyperlink></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15223" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZ0kyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElZ0ludkYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEidEYnRi9GMkZaRldGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHRtcEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNihGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIldGJ0YvRjJGXXAtRlM2Ji1GIzYmLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5Rl1wRl5xRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcC1GUzYmLUYjNiYtRl9xNiRRIjNGJ0Y5Rl1wLUZfcTYkUSIyRidGOUY5RjlGYnFGZXFGOUY5RmJxRmVxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZ0kyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElZ0ludkYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEidEYnRi9GMkZaRldGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHRtcEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNihGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIldGJ0YvRjJGXXAtRlM2Ji1GIzYmLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5Rl1wRl5xRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcC1GUzYmLUYjNiYtRl9xNiRRIjNGJ0Y5Rl1wLUZfcTYkUSIyRidGOUY5RjlGYnFGZXFGOUY5RmJxRmVxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15217" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmlyRmNvLUZdcDYoLUYjNihGX3AvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZfcEZkcEZjdEZmdEZodEZqdEY5RmN0RmZ0Rmh0Rmp0RjlGZ3BGanBGXXFGX3EtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUSJ2RidGL0YyLUZTNiQtRiM2LkZkcEZpckZfc0ZpckZic0ZpckZlc0ZjdEZmdEZodEZqdEY5RjlGaHNGW3RGaXItRl1wNihGYXQtRiM2KC1GIzYpRl9wRmVzRmN0RmZ0Rmh0Rmp0RjlGY3RGZnRGaHRGanRGOUZncEZqcEZdcUZfcUZhdUZkdUZndUZoc0ZbdC1GNjYtUSI7RidGOUY7RlxzRkBGQkZERkZGSEZmb0ZNRmZ0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNxcnRGJy9GMEY9RjktRlM2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSNBaUYnRi9GMkY5RjlGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUY2Ni1RKWFzc3VtaW5nRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRmNvLUkmbWZyYWNHRiQ2KC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvLUYjNiVGX3AtRiw2JVEjeDFGJ0YvRjJGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KkZkcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRmlyLUYsNiVRI3gzRidGL0YyRmlyLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSI+RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RmlyRmNvLUZdcDYoLUYjNihGX3AvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZfcEZkcEZjdEZmdEZodEZqdEY5RmN0RmZ0Rmh0Rmp0RjlGZ3BGanBGXXFGX3EtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUSJ2RidGL0YyLUZTNiQtRiM2LkZkcEZpckZfc0ZpckZic0ZpckZlc0ZjdEZmdEZodEZqdEY5RjlGaHNGW3RGaXItRl1wNihGYXQtRiM2KC1GIzYpRl9wRmVzRmN0RmZ0Rmh0Rmp0RjlGY3RGZnRGaHRGanRGOUZncEZqcEZdcUZfcUZhdUZkdUZndUZoc0ZbdC1GNjYtUSI7RidGOUY7RlxzRkBGQkZERkZGSEZmb0ZNRmZ0Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15216" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15214" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15208" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15275" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[51,153,102]">... shall do this differently below ...</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15209" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15234" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [2]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15235" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjNGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjJGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtSShtc3Vic3VwR0YkNihGW3BGXnAtRiM2JkZgcEYvRldGMi8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRl9vL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJ0ZjcC1GUDYlRlJGXnBGX29GYm8tRlA2JUZbcEZpbkZfb0Ziby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHAtRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX29GYm9GZXEtRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYlRlItRiM2JC1GXG82JVEiNEYnRldGOUY5Rl9vRmJvRmlvRmNwRmlvRmJvRmVxRmNwRmNxRmJvLUZQNiVGW3BGW3NGX29GZ3FGanFGYm9GYHMtRjY2LUZjckY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjNGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjJGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtSShtc3Vic3VwR0YkNihGW3BGXnAtRiM2JkZgcEYvRldGMi8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRl9vL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJ0ZjcC1GUDYlRlJGXnBGX29GYm8tRlA2JUZbcEZpbkZfb0Ziby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHAtRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX29GYm9GZXEtRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYlRlItRiM2JC1GXG82JVEiNEYnRldGOUY5Rl9vRmJvRmlvRmNwRmlvRmJvRmVxRmNwRmNxRmJvLUZQNiVGW3BGW3NGX29GZ3FGanFGYm9GYHMtRjY2LUZjckY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15233" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZYLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzY0LUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUSUmeGk7RicvRjBGPUY5RmZvRlxwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXFGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiMkYnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGZXFGXHBGaXBGVC1GUDYkLUYjNiZGZW5GaG4tRmFvNiVGY28tRiM2JC1GaW82JFEiM0YnRjlGOUZccEY5RjlGX3AtRmFvNiVGZXBGYnJGXHAtRiw2I1EhRictRiM2KEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSI0RidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZkc0ZccEY5RmlyRjlGOUZfcC1GUDYkLUYjNjRGVC1GUDYkLUYjNiYtRiw2JVEiSEYnRi9GMkZobi1GYW82JS1GLDYlUSJ2RidGL0YyRmZvRlxwRjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZjdEZobi1GYW82JUZodEZlcUZccEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGYnJGXHBGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGY3RGaG4tRmFvNiVGaHRGZHNGXHBGOUY5Rl9wRmlzRjlGaXJGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRlA2JC1GIzY0RlQtRlA2JC1GIzYmRmVuRmhuRmZ0RjlGOUZfcEZjcEZpcEZULUZQNiQtRiM2JkZlbkZobkZfdUY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GZXVGOUY5Rl9wRmdyRmlyLUYjNihGaXBGVC1GUDYkLUYjNiZGZW5GaG5GXXZGOUY5Rl9wRmlzRjlGaXJGOUY5Rl9wLUZQNiQtRiM2NEZULUZQNiQtRiM2JkZjdEZobkZgb0Y5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGY3RGaG5GY3FGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmByRjlGOUZfcEZnckZpci1GIzYoRmlwRlQtRlA2JC1GIzYmRmN0RmhuRmJzRjlGOUZfcEZpc0Y5RmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zdby8lJmRlcHRoR0ZmeS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHQUYnRi9GMkY1LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2JC1GUDYmLUYjNiotRlA2Ji1GIzYuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GY3BGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GY3BGaG5GZ3JGOUY5RmhuLUYjNiVGVC1GUDYkLUYjNihGK0ZobkZjcEZobkZpc0Y5RjlGOUZpckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRlA2Ji1GIzYuRlRGZ1tsRmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GanFGOUY5RmhuRlQtRlA2JC1GIzYoRitGaG5GanFGaG5GZ3JGOUY5RmhuLUYjNiZGaXJGVC1GUDYkLUYjNihGK0ZobkZqcUZobkZpc0Y5RjlGOUZpckY5RjlGZVxsRmhcbEZobi1GUDYmLUYjNi5GVEZbXGxGaG5GVEZjXWxGaG5GVC1GUDYkLUYjNihGK0ZobkZnckZobkZnckY5RjlGaG4tRiM2JUZULUZQNiQtRiM2KEYrRmhuRmdyRmhuRmlzRjlGOUY5RmlyRjlGOUZlXGxGaFxsRmhuLUZQNiYtRiM2LkZURmFcbEZobkZURmldbEZobkZURmdebEZobi1GIzYlRlQtRlA2JC1GIzYoRitGaG5GaXNGaG5GaXNGOUY5RjlGaXJGOUY5RmVcbEZoXGxGOUY5RmVcbEZoXGxGOUY5Rl55RmF5LUYsNiVRI0dhRidGL0YyRjUtRiw2JVEnZmFjdG9yRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiUtSShtc3Vic3VwR0YkNihGaHRGZXFGZXEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZecEZccC9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRidGaXJGOS1GIzYmLUYsNiVRLERldGVybWluYW50RidGL0YyLUZQNiQtRiM2JEZeekY5RjlGaXJGOS8lLmxpbmV0aGlja25lc3NHRltwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBibC8lKWJldmVsbGVkR0Y9Rl9wRl56RjlGOUZpckY5RjlGXnktRiw2JVEjR2lGJ0YvRjJGNUZoX2wtRlA2JC1GIzYmRl9gbC1GUDYkLUYjNictRmdgbDYoLUYjNiVGZWFsRmhhbEY5RmlgbEZcYmxGXmJsRmFibEZjYmxGX3AtRiw2JVEuTWF0cml4SW52ZXJzZUYnRi9GMkZoYWxGOUY5RmlyRjlGOUZeeUZheUZhei1GLDYlUSNBYUYnRi9GMkY1LUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYmRmVfbEZobi1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZeeS1GLDYlUSNBaUYnRi9GMkY1RmpjbC1GUDYkLUYjNiZGZWJsRmhuRmFkbEY5RjlGXnlGYXlGYXktRiw2JVEiZ0YnRi9GMkY1LUYsNiVRJ2V2YWxER0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZlZWwtRlA2JC1GIzY2RmRkbC1GUDYmLUYjNiYtRiw2JVEiaUYnRi9GMkZobi1GLDYlUSJqRidGL0YyRjlGOUZlXGxGaFxsRl9wLUYsNiVRI2R4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZGZsRmF6LUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGXG9GYnAtRiw2JVEidEYnRi9GMkZhekZqZmxGXWdsRmdmbEZobkZkZmwtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGXHFGYnBGZnNGOUY5RmhuRmdmbEZmZ2xGaG9GaWdsRmZzRjlGOUY5RjlGXnktRiw2JVElZ0ludkYnRi9GMkY1Rl9gbC1GUDYkLUYjNiZGXmVsLUZQNiQtRiM2JUZlZWwtRlA2JC1GIzYrRmVlbC1GUDYkLUYjNjZGZ2NsRmBmbEZfcC1GLDYlUSREX3hGJ0YvRjJGXWdsRmRmbEZhekZgZ2xGY2dsRmF6Rl9pbEZdZ2xGZ2ZsRmhuRmRmbEZmZ2xGaG9GaWdsRmZzRjlGOUZobkZnZmxGZmdsRmhvRmlnbEZmc0Y5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXnlGYmlsRjk=">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15239" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15229" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJXRidGL0YyLUZANi1RKiZjb2xvbmVxO0YnRj1GQ0ZGRkhGSkZMRk5GUEZSRlUtRiw2JVErV2V5bFRlbnNvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGPUY9Rj9GX3BGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zmbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJXRidGL0YyLUZANi1RKiZjb2xvbmVxO0YnRj1GQ0ZGRkhGSkZMRk5GUEZSRlUtRiw2JVErV2V5bFRlbnNvckYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGPUY9Rj9GX3BGPQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15232" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZ0kyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElZ0ludkYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEidEYnRi9GMkZaRldGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHRtcEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNihGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIldGJ0YvRjJGXXAtRlM2Ji1GIzYmLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5Rl1wRl5xRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcC1GUzYmLUYjNiYtRl9xNiRRIjNGJ0Y5Rl1wLUZfcTYkUSIyRidGOUY5RjlGYnFGZXFGOUY5RmJxRmVxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZ0kyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElZ0ludkYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEidEYnRi9GMkZaRldGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHRtcEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNihGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIldGJ0YvRjJGXXAtRlM2Ji1GIzYmLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5Rl1wRl5xRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcC1GUzYmLUYjNiYtRl9xNiRRIjNGJ0Y5Rl1wLUZfcTYkUSIyRidGOUY5RjlGYnFGZXFGOUY5RmJxRmVxRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15231" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmZGVuc1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmhuLUYsNiVRI3gyRidGL0YyRl5vRmFvRjlGXm9GYW9GOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYjNigtRiw2JVEidkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlU2JC1GIzYsLUYsNiVRI3gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW28vRk5RLDAuMzMzMzMzM2VtRidGZ29GZnEtRiw2JVEjeDNGJ0YvRjJGZnEtRiw2JVEjeDRGJ0YvRjJGXm9GYW9GOUY5Rl5vRmFvRjlGXm9GYW9GOUY5LUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRwLUZSNiUtRlU2JC1GIzYqLUYjNihGYnJGZHBGVEZkcC1GVTYkLUYjNigtRlo2KEZmbi1GIzYmLUYjNidGaG5GX3JGXm9GYW9GOUZeb0Zhb0Y5RmpvRl1wRmBwRmJwRmRwRmdwRl5vRmFvRjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3QtRiM2Ji1GVTYkLUYjNigtRlo2KEZmbi1GIzYmLUYjNidGaG5GXHJGXm9GYW9GOUZeb0Zhb0Y5RmpvRl1wRmBwRmJwRmRwLUYjNigtRiw2JVEidUYnRi9GMkZccUZfcUZeb0Zhb0Y5Rl5vRmFvRjlGOUZkcEZhc0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXnRGYHQtRiM2Ji1GVTYkLUYjNihGZXNGZHBGXXVGXm9GYW9GOUY5RmRwLUZVNiQtRiM2KEZndEZkcEZncEZeb0Zhb0Y5RjlGOUZbdC1GIzYmRmJyRmRwLUZSNiVGW3ZGYnJGZnJGOUY5RjktRmNyNiRRIjNGJ0Y5RmZyRjlGXm9GYW9GOQ==">KiYpLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInZHNiI2JkkjeDFHRiZJI3gyR0YmSSN4M0dGJkkjeDRHRiZGLSIiIyIiIiksKiooRjBGMUYkRjEtRiU2JEYoRi9GMUYxKiYtRiU2JC1JInVHRipGK0YuRjFGNUYxISIiKiYtRiU2JEY6Ri9GMS1GJTYkRihGLkYxRjEqJkYwRjEpRkBGMEYxRjwiIiRGMQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15236" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY2LUYsNiVRJmRlbnNWRidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRIndGJ0YvRjJGXW8tRiw2JVEkZHgyRidGL0YyRl1vRmBvRmNvRl1vLUYsNiVRJGR4M0YnRi9GMkZdb0Zgb0Zjb0Zdby1GLDYlUSRkeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15238" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15230" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQU5TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZYRmVuRjk=">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15228" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15184" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">In case [1,1] Maple does not want to compute due to some internal error </Font><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Error,%20(in%20PDEtools%2FNumerDenom)%20too%20many%20levels%20of%20recursion" hyperlink="true"><Font style="HyperlinkError">(in PDEtools/NumerDenom) too many levels of recursion</Font></Hyperlink><Font foreground="[255,0,255]">, so we re-wrote the program to make it more effective (now it does not use existing internal DG commands).</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L15158" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15093" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15048" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L15264" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15255" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [2]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15251" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjNGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjJGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtSShtc3Vic3VwR0YkNihGW3BGXnAtRiM2JkZgcEYvRldGMi8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRl9vL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJ0ZjcC1GUDYlRlJGXnBGX29GYm8tRlA2JUZbcEZpbkZfb0Ziby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHAtRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX29GYm9GZXEtRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYlRlItRiM2JC1GXG82JVEiNEYnRldGOUY5Rl9vRmJvRmlvRmNwRmlvRmJvRmVxRmNwRmNxRmJvLUZQNiVGW3BGW3NGX29GZ3FGanFGYm9GYHMtRjY2LUZjckY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjNGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjJGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtSShtc3Vic3VwR0YkNihGW3BGXnAtRiM2JkZgcEYvRldGMi8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRl9vL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJ0ZjcC1GUDYlRlJGXnBGX29GYm8tRlA2JUZbcEZpbkZfb0Ziby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHAtRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX29GYm9GZXEtRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYlRlItRiM2JC1GXG82JVEiNEYnRldGOUY5Rl9vRmJvRmlvRmNwRmlvRmJvRmVxRmNwRmNxRmJvLUZQNiVGW3BGW3NGX29GZ3FGanFGYm9GYHMtRjY2LUZjckY5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15254" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJ2RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RlkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl5vLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW8tRiM2KC1GLDYlUSVjc2duRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZkb0Zmby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiQtSSVtc3VwR0YkNiUtRmFwNiQtRiM2Ki1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1GWjYkUSIzRidGOUZnbkZqbkY5Rl9vRmFvLUZhcTYlRlQtRiM2Ji1GWjYkUSI0RidGOUZnbkZqbkY5Rl9vRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmci1GIzYmLUZhcTYlRmNxRl1yRl9vRmFvLUZhcTYlRlRGZnFGX29GOUZici1GIzYoRllGYW8tRmFxNiVGVEZXRl9vRmFvRltyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlckZnci1GIzYmRllGYW8tRlI2J0ZURmZxRllGXG9GX29GOUY5RjlGaHFGXG9GOUZnbkZqbkY5RjlGZ25Gam5GOUZhb0ZncEY5RmduRmpuRjk=">KigpJkkidkc2IjYjIiIjRigiIiItSSVjc2duRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiMqJCksKiomJkkidUdGJjYjIiIkRikmRiU2IyIiJUYpRikqJiZGNUY5RikmRiVGNkYpISIiKihGKEYpRiRGKUY4RilGPiomRihGKSlGPUYoRilGKUY3RilGKUYxRik=</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" labelreference="L15274" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdmYWN0b3JGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2JEZGRi9GL0YrLUYsNi1RKWFzc3VtaW5nRidGL0YyRjVGN0Y5RjtGPUY/RkFGREYrLUZZNiQtRiM2LC1GRzYjUSFGJy1GIzYmLUklbXN1YkdGJDYlLUZHNiVRInVGJ0ZKRk0tRiM2JC1JI21uR0YkNiRRIjNGJ0YvRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZG82JS1GRzYlUSJ2RidGSkZNLUYjNiQtRlxwNiRRIjRGJ0YvRi9GX3BGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmNxLUYjNiYtRmRvNiVGZm9GanBGX3BGYnAtRmRvNiVGZ3BGaW9GX3BGL0ZfcS1GIzYoLUZccDYkUSIyRidGL0ZicC1GZG82JUZncC1GIzYkRl1yRi9GX3BGYnBGZXBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RmJxRmRxLUYjNiZGXXJGYnAtSShtc3Vic3VwR0YkNidGZ3BGaW9GXXIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEZfcEYvRl5vRi9GLy1GLDYtUSI8RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1GXHA2JEZhcEYvLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJ0YrLUZHNiVRJWNzZ25GJy9GS0Y0Ri8tRlk2JC1GIzYmRl5vLUYjNiQtSSVtc3VwR0YkNiVGam5GW3BGXHNGL0Zeb0YvRi8tRiw2LVEiPUYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/RmJxRmRxLUZccDYkUSIxRidGLy8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdmYWN0b3JGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2JEZGRi9GL0YrLUYsNi1RKWFzc3VtaW5nRidGL0YyRjVGN0Y5RjtGPUY/RkFGREYrLUZZNiQtRiM2LC1GRzYjUSFGJy1GIzYmLUklbXN1YkdGJDYlLUZHNiVRInVGJ0ZKRk0tRiM2JC1JI21uR0YkNiRRIjNGJ0YvRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZG82JS1GRzYlUSJ2RidGSkZNLUYjNiQtRlxwNiRRIjRGJ0YvRi9GX3BGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmNxLUYjNiYtRmRvNiVGZm9GanBGX3BGYnAtRmRvNiVGZ3BGaW9GX3BGL0ZfcS1GIzYoLUZccDYkUSIyRidGL0ZicC1GZG82JUZncC1GIzYkRl1yRi9GX3BGYnBGZXBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RmJxRmRxLUYjNiZGXXJGYnAtSShtc3Vic3VwR0YkNidGZ3BGaW9GXXIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEZfcEYvRl5vRi9GLy1GLDYtUSI8RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1GXHA2JEZhcEYvLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJ0YrLUZHNiVRJWNzZ25GJy9GS0Y0Ri8tRlk2JC1GIzYmRl5vLUYjNiQtSSVtc3VwR0YkNiVGam5GW3BGXHNGL0Zeb0YvRi8tRiw2LVEiPUYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/RmJxRmRxLUZccDYkUSIxRidGLy8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUkobXN1YnN1cEdGJDYnLUYsNiVRInZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGW28vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmZvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXXAtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ki1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1GXG82JFEiM0YnRjlGX29GYm9GOUZnb0Zpby1GanA2JUZmbi1GIzYmLUZcbzYkUSI0RidGOUZfb0Zib0Y5RmdvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GanA2JUZccUZmcUZnb0Zpby1GanA2JUZmbkZfcUZnb0Y5RltyLUYjNihGW29GaW8tRmpwNiVGZm5GaW5GZ29GaW9GZHFGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmRltvRmlvLUZaNidGZm5GX3FGW29GZG9GZ29GOUY5RjlGYXFGZG9GOUZfb0Zib0Y5Rl9vRmJvRjk=">LCQqJikmSSJ2RzYiNiMiIiNGKSIiIiksKiomJkkidUdGJzYjIiIkRiomRiY2IyIiJUYqRioqJiZGL0YzRiomRiZGMEYqISIiKihGKUYqRiVGKkYyRipGOComRilGKilGN0YpRipGKkYxRipGOA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L15261" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L15260" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtV2V5bHBsdXNDb21wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElZGVuc0YnRi9GMkY9LUkjbW5HRiQ2JFEiMUYnRkFGPS1GZm42JFEiMkYnRkFGPS1GZm42JFEiM0YnRkFGPS1GZm42JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZib0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtV2V5bHBsdXNDb21wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElZGVuc0YnRi9GMkY9LUkjbW5HRiQ2JFEiMUYnRkFGPS1GZm42JFEiMkYnRkFGPS1GZm42JFEiM0YnRkFGPS1GZm42JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZib0ZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15257" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpV2V5bHBsdXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkZW5zRidGL0YyRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpV2V5bHBsdXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkZW5zRidGL0YyRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15256" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15267" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Type [1,1]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15268" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjJGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjNGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRl9vRmJvLUZQNiVGW3BGaW5GX29GY3BGT0Zib0ZbcUZiby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHBGaXBGYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX28tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYyRk9GYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSI0RidGV0Y5RjlGX29GY3AtRlA2JUZSRmNyRl9vRmJvRltxRmNwRk9GYm9GaW9GXXFGaHJGYm9GYHFGOS1GNjYtRmlxRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNihRInVGJy8lJWJvbGRHRjFGLy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictRiM2JC1JI21uR0YkNiVRIjJGJ0ZXRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRIn5GJ0ZVRlcvRjNGaG5GZm5GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnby1GUDYlLUYsNihRInZGJ0ZVRi9GV0ZaRmZuLUYjNiQtRlxvNiVRIjNGJ0ZXRjlGOUZfby1GNjYwUSgmbWludXM7RidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3AtRlA2JUZSRl5wRl9vRmJvLUZQNiVGW3BGaW5GX29GY3BGT0Zib0ZbcUZiby1GNjYwUSIrRidGVUZXRmVvRmZuRjtGPkZARkJGREZGRkhGZnBGaHBGaXBGYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSIxRidGV0Y5RjlGX28tRjY2LlEiOkYnRldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYmUSJIRidGL0ZXRjItRjY2LkY4RldGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYyRk9GYm8tRlA2JUZbcC1GIzYkLUZcbzYlUSI0RidGV0Y5RjlGX29GY3AtRlA2JUZSRmNyRl9vRmJvRltxRmNwRk9GYm9GaW9GXXFGaHJGYm9GYHFGOS1GNjYtRmlxRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L15266" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZSNiUtRiw2JVEidkYnRi9GMi1GIzYmLUZaNiRRIjFGJ0Y5RmduRmpuRjlGXG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocC1GUjYlRlxwRldGXG9GOUY5Rl9vLUYjNigtRiw2JVElY3NnbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGYm9GZG8tRmZvNiQtRiM2Ji1GIzYkLUklbXN1cEdGJDYlLUZmbzYkLUYjNi4tRiM2Ji1GUjYlRlQtRiM2Ji1GWjYkUSIzRidGOUZnbkZqbkY5RlxvRl9vRmpwRjlGZHAtRiM2KEZZRl9vRmRyRl9vLUZSNiVGXHBGZnJGXG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmdwRmlwLUYjNiZGZHJGX28tRlI2JUZccC1GIzYmLUZaNiRRIjRGJ0Y5RmduRmpuRjlGXG9GOUZkcC1GIzYmLUZSNiVGVEZmc0Zcb0Zfb0Zqb0Y5Rl9zLUYjNihGWUZfb0ZddEZfb0ZqcEY5RmRwLUYjNiZGXXRGX29GXXNGOUY5RjlGaHIvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeb0Y5RmduRmpuRjlGOUZnbkZqbkY5Rl9vRltyRjlGZ25Gam5GOQ==">KiomSSJ1RzYiNiMiIiMiIiIsJiZJInZHRiU2I0YoRigmRitGJiEiIkYoLUklY3Nnbkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjKiQpLC4qJiZGJDYjIiIkRihGLUYoRigqKEYnRihGOUYoJkYrRjpGKEYuKiZGOUYoJkYrNiMiIiVGKEYoKiYmRiRGQEYoRipGKEYuKihGJ0YoRkNGKEYtRihGKComRkNGKEY9RihGLkY7RihGKEY2Rig=</Equation></Text-field>
</Output>
</Group><Presentation-Block>
<Group view="code" labelreference="L15273" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1GNjYtUSlhc3N1bWluZ0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuRlctRlM2JC1GIzYyLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuLUZhbzYlLUYsNiVRInZGJ0YvRjItRiM2KC1GaW82JFEiMkYnRjlGXHBGX3BGYXBGY3BGOUZmcEZccEZfcEZhcEZjcEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanEtRiM2LEZjcUZpcEZgb0ZpcC1GYW82JUZecUZmb0ZmcEZccEZfcEZhcEZjcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGaXFGW3ItRiM2KkZgb0ZpcC1GYW82JUZecS1GIzYoLUZpbzYkUSI0RidGOUZccEZfcEZhcEZjcEY5RmZwRlxwRl9wRmFwRmNwRjlGZnEtRiM2Ki1GYW82JUZjb0ZnckZmcEZpcC1GYW82JUZecS1GIzYoLUZpbzYkUSIxRidGOUZccEZfcEZhcEZjcEY5RmZwRlxwRl9wRmFwRmNwRjlGYHItRiM2LEZjcUZpcEZec0ZpcEZccUZccEZfcEZhcEZjcEY5RmZxLUYjNipGXnNGaXBGXnJGXHBGX3BGYXBGY3BGOUZccEZfcEZhcEZjcEY5RjktRjY2LVEiPEYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmlvNiRGaHBGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVElY3NnbkYnL0YwRj1GOS1GUzYkLUYjNigtRiM2KC1JJW1zdXBHRiQ2JUZqbkZoby8lMXN1cGVyc2NyaXB0c2hpZnRHRmhwRlxwRl9wRmFwRmNwRjlGXHBGX3BGYXBGY3BGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZpcUZbckZkc0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiRGK0Y5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1GNjYtUSlhc3N1bWluZ0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuRlctRlM2JC1GIzYyLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuLUZhbzYlLUYsNiVRInZGJ0YvRjItRiM2KC1GaW82JFEiMkYnRjlGXHBGX3BGYXBGY3BGOUZmcEZccEZfcEZhcEZjcEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanEtRiM2LEZjcUZpcEZgb0ZpcC1GYW82JUZecUZmb0ZmcEZccEZfcEZhcEZjcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGaXFGW3ItRiM2KkZgb0ZpcC1GYW82JUZecS1GIzYoLUZpbzYkUSI0RidGOUZccEZfcEZhcEZjcEY5RmZwRlxwRl9wRmFwRmNwRjlGZnEtRiM2Ki1GYW82JUZjb0ZnckZmcEZpcC1GYW82JUZecS1GIzYoLUZpbzYkUSIxRidGOUZccEZfcEZhcEZjcEY5RmZwRlxwRl9wRmFwRmNwRjlGYHItRiM2LEZjcUZpcEZec0ZpcEZccUZccEZfcEZhcEZjcEY5RmZxLUYjNipGXnNGaXBGXnJGXHBGX3BGYXBGY3BGOUZccEZfcEZhcEZjcEY5RjktRjY2LVEiPEYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmlvNiRGaHBGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVElY3NnbkYnL0YwRj1GOS1GUzYkLUYjNigtRiM2KC1JJW1zdXBHRiQ2JUZqbkZoby8lMXN1cGVyc2NyaXB0c2hpZnRHRmhwRlxwRl9wRmFwRmNwRjlGXHBGX3BGYXBGY3BGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZpcUZbckZkc0ZfcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGVuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUkobWZlbmNlZEdGJDYkLUYjNiYtRlo2JS1GLDYlUSJ2RidGL0YyLUYjNiYtRlxvNiRRIjFGJ0Y5Rl9vRmJvRjlGZG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRlo2JUZkcEZpbkZkb0Y5RjlGZ28tSSVtc3VwR0YkNiUtRl5wNiQtRiM2Li1GIzYmLUZaNiVGZm4tRiM2Ji1GXG82JFEiM0YnRjlGX29GYm9GOUZkb0Znb0ZfcUY5RlxxLUYjNihGW29GZ29GanFGZ28tRlo2JUZkcEZcckZkb0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiZGanFGZ28tRlo2JUZkcC1GIzYmLUZcbzYkUSI0RidGOUZfb0Zib0Y5RmRvRjlGXHEtRiM2Ji1GWjYlRmZuRlxzRmRvRmdvRmJwRjlGZXItRiM2KEZbb0Znb0Zjc0Znb0ZfcUY5RlxxLUYjNiZGY3NGZ29GY3JGOUY5RjlGXnIvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zmb0Y5Rl9vRmJvRjlGX29GYm9GOQ==">LCQqKCZJInVHNiI2IyIiIyIiIiwmJkkidkdGJjYjRilGKSZGLEYnISIiRikpLC4qJiZGJTYjIiIkRilGLkYpRikqKEYoRilGM0YpJkYsRjRGKUYvKiZGM0YpJkYsNiMiIiVGKUYpKiYmRiVGOkYpRitGKUYvKihGKEYpRj1GKUYuRilGKSomRj1GKUY3RilGL0Y1RilGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L15270" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15272" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtV2V5bHBsdXNDb21wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElZGVuc0YnRi9GMkY9LUkjbW5HRiQ2JFEiMUYnRkFGPS1GZm42JFEiMkYnRkFGPS1GZm42JFEiM0YnRkFGPS1GZm42JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZib0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEtV2V5bHBsdXNDb21wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEiQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElZGVuc0YnRi9GMkY9LUkjbW5HRiQ2JFEiMUYnRkFGPS1GZm42JFEiMkYnRkFGPS1GZm42JFEiM0YnRkFGPS1GZm42JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZib0ZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15271" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpV2V5bHBsdXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkZW5zRidGL0YyRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpV2V5bHBsdXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkZW5zRidGL0YyRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L15253" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/DFKN-2017-Integrability_conditions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    262762,       7672]
NotebookOptionsPosition[    256082,       7488]
NotebookOutlinePosition[    256677,       7509]
CellTagsIndexPosition[    256634,       7506]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook accompanies the paper B.Doubrov, \
E.Ferapontov, B.Kruglikov, V.Novikov \[OpenCurlyDoubleQuote]Integrable \
systems in 4D associated with sixfolds in Gr(4,6)\[CloseCurlyDoubleQuote].",
 FontColor->RGBColor[0., 0.6666666666666666, 0.]]], "Text",
 CellChangeTimes->{{3.702627049268612*^9, 3.702627066724617*^9}, {
   3.702627118820676*^9, 3.702627161316924*^9}, {3.702627269269045*^9, 
   3.7026272986290913`*^9}, 3.70262737419735*^9, {3.7026276075579*^9, 
   3.702627608725792*^9}}],

Cell[TextData[StyleBox["We compute integrability conditions for the 2x2 \
system: ut=f[ux,uy,uz,vx,vy,vz], vt=g[ux,uy,uz,vx,vy,vz] by the method of \
hydrodynamic reductions. \nNotations: R1[0], R2[0], R3[0] - Riemann \
invariants satisfying\n   R1_t=lambda1 R1_x, R2_t=lambda2 R2_x, R3_t=lambda3 \
R3_x, \n   R1_y=mu1 R1_x, R2_y=mu2 R2_x, R3_y=mu3 R3_x, \n   R1_z=nu1 R1_x, \
R2_z=nu2 R2_x, R3_z=nu3 R3_x.\nR1[n],R2[n],R3[n] denote n-th derivatives of \
R1,R1,R3 with respect to x. DX,Dy,DT,Dz - operator of derivatives.",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.702627394071048*^9, 3.702627432549408*^9}, {
  3.7026274934934683`*^9, 3.702627553285602*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"imax", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DX", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "res"}], "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{"res", "+", 
           RowBox[{
            RowBox[{"R1", "[", 
             RowBox[{"i", "+", "1"}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{"exp", ",", 
              RowBox[{"R1", "[", "i", "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"R2", "[", 
             RowBox[{"i", "+", "1"}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{"exp", ",", 
              RowBox[{"R2", "[", "i", "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"R3", "[", 
             RowBox[{"i", "+", "1"}], "]"}], 
            RowBox[{"D", "[", 
             RowBox[{"exp", ",", 
              RowBox[{"R3", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
         RowBox[{"res", "=", 
          RowBox[{"res", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"imax", "+", "1"}], "]"}], "\[Rule]", "0"}], 
            "}"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], ";", "res"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DXN", "[", 
    RowBox[{"exp_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "res"}], "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", "exp"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", ">", "0"}], ",", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"res", "=", 
           RowBox[{"DX", "[", "res", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "None"}], 
       "]"}], ";", "res"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell1"}], "]"}], ";", " ", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dy", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"res", "=", "0"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R1", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}], "||", " ", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R2", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}], "||", " ", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R3", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}]}], ",", 
          RowBox[{"res", "=", 
           RowBox[{"res", "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R1", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R1y", ",", "i"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R2", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R2y", ",", "i"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R3", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R3y", ",", "i"}], "]"}]}]}]}], ",", "None"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], ";", "res"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DT", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"res", "=", "0"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R1", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}], "||", " ", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R2", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}], "||", " ", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R3", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}]}], ",", 
          RowBox[{"res", "=", 
           RowBox[{"res", "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R1", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R1t", ",", "i"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R2", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R2t", ",", "i"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R3", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R3t", ",", "i"}], "]"}]}]}]}], ",", "None"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], ";", "res"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dz", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"res", "=", "0"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R1", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}], "||", " ", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R2", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}], "||", " ", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R3", "[", "i", "]"}]}], "]"}], "]"}], "\[NotEqual]", 
            "\"\<0\>\""}]}], ",", 
          RowBox[{"res", "=", 
           RowBox[{"res", "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R1", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R1z", ",", "i"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R2", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R2z", ",", "i"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"R3", "[", "i", "]"}]}], "]"}], 
             RowBox[{"DXN", "[", 
              RowBox[{"R3z", ",", "i"}], "]"}]}]}]}], ",", "None"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], ";", "res"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"killfactor", ",", "Listable"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", 
    RowBox[{"a_", "^", "_"}], "]"}], ":=", "a"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", 
    RowBox[{"a_", "^", "_"}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"factorlist", ",", "a"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"factorlist", ",", "a"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", "a"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"factorlistzero", ",", "a"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", 
    RowBox[{"a_", " ", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"killfactor", "[", "a", "]"}], " ", 
    RowBox[{"killfactor", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"IntegerQ", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "0", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factorlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"exp_", ",", "var_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"jj", ",", "num", ",", "den", ",", "numd", ",", "dend"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"num", "=", 
        RowBox[{"Numerator", "[", "exp", "]"}]}], ";", 
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", "exp", "]"}]}], ";", 
       RowBox[{"numd", "=", 
        RowBox[{"Factor", "[", 
         RowBox[{"D", "[", 
          RowBox[{"num", ",", "var"}], "]"}], "]"}]}], ";", 
       RowBox[{"dend", "=", 
        RowBox[{"Factor", "[", 
         RowBox[{"D", "[", 
          RowBox[{"den", ",", "var"}], "]"}], "]"}]}], ";", 
       RowBox[{"jj", "=", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{"numd", " ", "den"}], "-", 
           RowBox[{"dend", " ", "num"}]}], "]"}], "/", 
         RowBox[{"den", "^", "2"}]}]}], ";", "jj"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "===", "===", "==="}], "="}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "Definitions", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"R1", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"R2", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "=", 
    RowBox[{"R3", "[", "0", "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1y", "=", 
   RowBox[{
    RowBox[{"\[Mu]1", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
    RowBox[{"R1", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2y", "=", 
   RowBox[{
    RowBox[{"\[Mu]2", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
    RowBox[{"R2", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3y", "=", 
    RowBox[{
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
     RowBox[{"R3", "[", "1", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1t", "=", 
   RowBox[{
    RowBox[{"\[Lambda]1", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
    RowBox[{"R1", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2t", "=", 
   RowBox[{
    RowBox[{"\[Lambda]2", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
    RowBox[{"R2", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3t", "=", 
    RowBox[{
     RowBox[{"\[Lambda]3", "[", 
      RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
     RowBox[{"R3", "[", "1", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1z", "=", 
   RowBox[{
    RowBox[{"\[Nu]1", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
    RowBox[{"R1", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2z", "=", 
   RowBox[{
    RowBox[{"\[Nu]2", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
    RowBox[{"R2", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3z", "=", 
    RowBox[{
     RowBox[{"\[Nu]3", "[", 
      RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}], 
     RowBox[{"R3", "[", "1", "]"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"F", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "p", ",", "q", ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"G", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "p", ",", "q", ",", "r"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"fa", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "a"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fb", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fq", "=", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fr", "=", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "r"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ga", "=", 
   RowBox[{"D", "[", 
    RowBox[{"g", ",", "a"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gb", "=", 
   RowBox[{"D", "[", 
    RowBox[{"g", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gc", "=", 
   RowBox[{"D", "[", 
    RowBox[{"g", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gp", "=", 
   RowBox[{"D", "[", 
    RowBox[{"g", ",", "p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gq", "=", 
   RowBox[{"D", "[", 
    RowBox[{"g", ",", "q"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gr", "=", 
    RowBox[{"D", "[", 
     RowBox[{"g", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  StyleBox["\[IndentingNewLine]",
   Background->RGBColor[1, 1, 0]], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "==="}], "="}],
     "*)"}],
   FontColor->RGBColor[1, 0, 1]], 
  StyleBox["\[IndentingNewLine]",
   Background->RGBColor[1, 1, 0]], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"We", " ", "rewrite", " ", "\[IndentingNewLine]", "ut"}], "=", 
      RowBox[{"f", "[", 
       RowBox[{"ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "  ", 
     RowBox[{"vt", "=", 
      RowBox[{"g", "[", 
       RowBox[{"ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "in", " ", "the", " ", "first", " ", "order", " ", "quasilinear", " ", 
      "form"}]}], "\[IndentingNewLine]", "*)"}],
   FontColor->RGBColor[1, 0, 1]]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   PaneSelectorBox[{True->
    PanelBox["\<\"\"\>",
     Appearance->{
      "Default" -> 
       FrontEnd`FileName[{"Dialogs", "WelcomeScreen"}, "Item-Selected.9.png"]},
     ImageSize->{Full, Full}]}, Dynamic[
     CurrentValue["SelectionOver"]],
    BoxID -> 1],
   FontColor->RGBColor[1, 0, 1],
   Background->RGBColor[1, 1, 0.85]], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"a", "=", "ux"}], ",", " ", 
     RowBox[{"b", "=", "uy"}], ",", " ", 
     RowBox[{"c", "=", "uz"}], ",", " ", 
     RowBox[{"p", "=", "vx"}], ",", " ", 
     RowBox[{"q", "=", "vy"}], ",", " ", 
     RowBox[{"r", "=", "vz"}]}], "*)"}],
   FontColor->RGBColor[1, 0, 1],
   Background->RGBColor[1, 1, 0.85]], 
  StyleBox["\n",
   FontColor->RGBColor[1, 0, 1],
   Background->RGBColor[1, 1, 0]], 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"ay", "=", "bx"}], ",", " ", 
     RowBox[{"az", "=", "cx"}], ",", " ", 
     RowBox[{"bz", "=", "cy"}], ",", " ", "..."}], " ", "*)"}],
   FontColor->RGBColor[1, 0, 1],
   Background->RGBColor[1, 1, 0.85]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[1, 0, 1],
   Background->RGBColor[1, 1, 0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"A", "[", 
    RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"B", "[", 
    RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"Cc", "[", 
    RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"P", "[", 
    RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"Q", "[", 
    RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{"R", "[", 
     RowBox[{"r1", ",", "r2", ",", "r3"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ax", "=", 
   RowBox[{"DX", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ay", "=", 
   RowBox[{"Dy", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"at", "=", 
   RowBox[{"DT", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"az", "=", 
    RowBox[{"Dz", "[", "a", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bx", "=", 
   RowBox[{"DX", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"by", "=", 
   RowBox[{"Dy", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bt", "=", 
   RowBox[{"DT", "[", "b", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bz", "=", 
    RowBox[{"Dz", "[", "b", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cx", "=", 
   RowBox[{"DX", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cy", "=", 
   RowBox[{"Dy", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ct", "=", 
   RowBox[{"DT", "[", "c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cz", "=", 
    RowBox[{"Dz", "[", "c", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"px", "=", 
   RowBox[{"DX", "[", "p", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"py", "=", 
   RowBox[{"Dy", "[", "p", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt", "=", 
   RowBox[{"DT", "[", "p", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pz", "=", 
    RowBox[{"Dz", "[", "p", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qx", "=", 
   RowBox[{"DX", "[", "q", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qy", "=", 
   RowBox[{"Dy", "[", "q", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qt", "=", 
   RowBox[{"DT", "[", "q", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qz", "=", 
    RowBox[{"Dz", "[", "q", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rx", "=", 
   RowBox[{"DX", "[", "r", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ry", "=", 
   RowBox[{"Dy", "[", "r", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rt", "=", 
   RowBox[{"DT", "[", "r", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rz", "=", 
    RowBox[{"Dz", "[", "r", "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "relations", " ", "on", " ", "first", " ", "derivative", " ", "of", " ", 
     "b"}], ",", "c", ",", "q", ",", "r", ",", 
    RowBox[{
     RowBox[{
     "p", " ", "as", " ", "well", " ", "as", " ", "the", " ", "expicilit", 
      " ", "expressions", " ", "for", " ", "lambda_i", " ", "and", " ", 
      "mu_i", " ", "due", " ", "to", "  ", "ay"}], "=", "bx"}], ",", " ", 
    RowBox[{"az", "=", "cx"}], ",", " ", 
    RowBox[{"bz", "=", "cy"}], ",", " ", "..."}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Nu]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Mu]1", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"B", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"Cc", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"R", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]2", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Phi]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Mu]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Phi]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Phi]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Nu]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Mu]2", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"B", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"Cc", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"R", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]3", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Phi]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{"\[Phi]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Phi]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Nu]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Mu]3", "[", 
      RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Cc", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"B", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"Cc", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"R", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Phi]1", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Nu]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Phi]1", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Nu]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Nu]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"B", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Cc", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]2", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Phi]2", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Nu]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Phi]2", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Nu]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Nu]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"B", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Cc", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]3", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Phi]3", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Nu]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Phi]3", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Nu]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Nu]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["G", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"B", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Cc", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"Q", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
          RowBox[{"R", "[", 
           RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["G", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Cc", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"P", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
         RowBox[{"R", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"B", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Cc", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.691999679136805*^9, 3.691999679749048*^9}, {
   3.692276579540571*^9, 3.692276580044231*^9}, 3.701330770593196*^9, {
   3.70133112746877*^9, 3.7013313752965183`*^9}, {3.701355208883155*^9, 
   3.701355220256813*^9}, 3.701420507774846*^9, {3.7024715888967047`*^9, 
   3.7024716435521383`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ay", "-", "bx"}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"az", "-", "cx"}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cy", "-", "bz"}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"py", "-", "qx"}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pz", "-", "rx"}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq6", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"qz", "-", "ry"}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"at", "-", 
      RowBox[{"DX", "[", "f", "]"}]}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq8", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bt", "-", 
      RowBox[{"Dy", "[", "f", "]"}]}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq9", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ct", "-", 
      RowBox[{"Dz", "[", "f", "]"}]}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq10", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pt", "-", 
      RowBox[{"DX", "[", "g", "]"}]}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq11", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"qt", "-", 
      RowBox[{"Dy", "[", "g", "]"}]}], ")"}], "/.", "S"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq12", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rt", "-", 
      RowBox[{"Dz", "[", "g", "]"}]}], ")"}], "/.", "S"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013315884363117`*^9, 3.701331588901342*^9}, {
  3.702471650604969*^9, 3.7024716519970913`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Verifying", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.701355163308712*^9, 3.7013551774567957`*^9}, 
   3.702471655436977*^9},
 Background->RGBColor[1, 1, 0]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Factor", "[", "eq1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq9", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq11", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "eq12", "]"}]}], "Input",
 CellChangeTimes->{{3.701331703742415*^9, 3.701331743061438*^9}, 
   3.702471657372649*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.701371572356578*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"factorlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"denfactor", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"factorlist", ",", 
          RowBox[{"FactorList", "[", 
           RowBox[{"Denominator", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"listderfin", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", "listderfin"}], "]"}], 
           "]"}]}], "]"}], ";", 
        RowBox[{"factorlist", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"Flatten", "[", "factorlist", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "listderfin", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"denfactor", ";"}]}], "Input",
 CellChangeTimes->{{3.691999593306877*^9, 3.69199960093845*^9}, {
  3.702471670989058*^9, 3.702471673404996*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Mu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Nu]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["P", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}], 
       RowBox[{
        SuperscriptBox["A", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "Af"}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "Bf"}], ",", 
     RowBox[{
      RowBox[{"Cc", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "Cf"}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "Pf"}], ",", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "Qf"}], ",", 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "Rf"}], ",", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "\[Phi]1"}], ",", 
     RowBox[{
      RowBox[{"\[Phi]2", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "\[Phi]2"}], ",", 
     RowBox[{
      RowBox[{"\[Phi]3", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "\[Phi]3"}], ",", 
     RowBox[{
      RowBox[{"\[Nu]1", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "\[Nu]1"}], ",", 
     RowBox[{
      RowBox[{"\[Nu]2", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "\[Nu]2"}], ",", 
     RowBox[{
      RowBox[{"\[Nu]3", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "\[Nu]3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "a1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "a2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "a3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "b1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "b2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "b3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "c1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "c2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Cc", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "c3"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
      "\[Rule]", "p1"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
      "\[Rule]", "p2"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
      "\[Rule]", "p3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "q1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "q2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "q3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "rr1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "rr2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "\[Rule]", "rr3"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
      "\[Rule]", "\[Phi]12"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
      "\[Rule]", "\[Phi]13"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
      "\[Rule]", "\[Phi]21"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
      "\[Rule]", "\[Phi]23"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
      "\[Rule]", "\[Phi]31"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
      "\[Rule]", "\[Phi]32"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Nu]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
      "\[Rule]", "\[Nu]12"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Nu]1", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
      "\[Rule]", "\[Nu]13"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Nu]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
      "\[Rule]", "\[Nu]21"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Nu]2", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
      "\[Rule]", "\[Nu]23"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Nu]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
      "\[Rule]", "\[Nu]31"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Nu]3", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
      "\[Rule]", "\[Nu]32"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x", ",", "y"}], 
       "]"}], "\[Rule]", "a12"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x", ",", "z"}], 
       "]"}], "\[Rule]", "a13"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y", ",", "z"}], 
       "]"}], "\[Rule]", "a23"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SS1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fa"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fb"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fc"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Ga"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gb"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gc"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Faa"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fab"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fac"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fap"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Faq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Far"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fbb"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fbc"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fbp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fbq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fbr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fcc"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fcp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fcq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fcr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fpp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fpq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fpr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fqq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Fqr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Frr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gaa"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gab"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gac"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gap"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gaq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gar"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gbb"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gbc"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gbp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gbq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gbr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gcc"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gcp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gcq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gcr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gpp"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gpq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gpr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gqq"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Gqr"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"Af", ",", "Bf", ",", "Cf", ",", "Pf", ",", "Qf", ",", "Rf"}], 
       "]"}], "\[Rule]", "Grr"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Sf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", " ", 
         RowBox[{"(", 
          RowBox[{"Ga", "+", 
           RowBox[{"Gc", " ", "\[Nu]1"}], "-", 
           RowBox[{"Fa", " ", "\[Phi]1"}], "+", 
           RowBox[{"Gp", " ", "\[Phi]1"}], "-", 
           RowBox[{"Fc", " ", "\[Nu]1", " ", "\[Phi]1"}], "+", 
           RowBox[{"Gr", " ", "\[Nu]1", " ", "\[Phi]1"}], "-", 
           RowBox[{"Fp", " ", 
            SuperscriptBox["\[Phi]1", "2"]}], "-", 
           RowBox[{"Fr", " ", "\[Nu]1", " ", 
            SuperscriptBox["\[Phi]1", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Gb"}], "+", 
         RowBox[{"Fb", " ", "\[Phi]1"}], "-", 
         RowBox[{"Gq", " ", "\[Phi]1"}], "+", 
         RowBox[{"Fq", " ", 
          SuperscriptBox["\[Phi]1", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a2", " ", 
         RowBox[{"(", 
          RowBox[{"Ga", "+", 
           RowBox[{"Gc", " ", "\[Nu]2"}], "-", 
           RowBox[{"Fa", " ", "\[Phi]2"}], "+", 
           RowBox[{"Gp", " ", "\[Phi]2"}], "-", 
           RowBox[{"Fc", " ", "\[Nu]2", " ", "\[Phi]2"}], "+", 
           RowBox[{"Gr", " ", "\[Nu]2", " ", "\[Phi]2"}], "-", 
           RowBox[{"Fp", " ", 
            SuperscriptBox["\[Phi]2", "2"]}], "-", 
           RowBox[{"Fr", " ", "\[Nu]2", " ", 
            SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Gb"}], "+", 
         RowBox[{"Fb", " ", "\[Phi]2"}], "-", 
         RowBox[{"Gq", " ", "\[Phi]2"}], "+", 
         RowBox[{"Fq", " ", 
          SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"b3", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a3", " ", 
         RowBox[{"(", 
          RowBox[{"Ga", "+", 
           RowBox[{"Gc", " ", "\[Nu]3"}], "-", 
           RowBox[{"Fa", " ", "\[Phi]3"}], "+", 
           RowBox[{"Gp", " ", "\[Phi]3"}], "-", 
           RowBox[{"Fc", " ", "\[Nu]3", " ", "\[Phi]3"}], "+", 
           RowBox[{"Gr", " ", "\[Nu]3", " ", "\[Phi]3"}], "-", 
           RowBox[{"Fp", " ", 
            SuperscriptBox["\[Phi]3", "2"]}], "-", 
           RowBox[{"Fr", " ", "\[Nu]3", " ", 
            SuperscriptBox["\[Phi]3", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Gb"}], "+", 
         RowBox[{"Fb", " ", "\[Phi]3"}], "-", 
         RowBox[{"Gq", " ", "\[Phi]3"}], "+", 
         RowBox[{"Fq", " ", 
          SuperscriptBox["\[Phi]3", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"c1", "\[Rule]", 
      RowBox[{"a1", " ", "\[Nu]1"}]}], ",", 
     RowBox[{"c2", "\[Rule]", 
      RowBox[{"a2", " ", "\[Nu]2"}]}], ",", 
     RowBox[{"c3", "\[Rule]", 
      RowBox[{"a3", " ", "\[Nu]3"}]}], ",", 
     RowBox[{"q1", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", " ", "\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{"Ga", "+", 
           RowBox[{"Gc", " ", "\[Nu]1"}], "-", 
           RowBox[{"Fa", " ", "\[Phi]1"}], "+", 
           RowBox[{"Gp", " ", "\[Phi]1"}], "-", 
           RowBox[{"Fc", " ", "\[Nu]1", " ", "\[Phi]1"}], "+", 
           RowBox[{"Gr", " ", "\[Nu]1", " ", "\[Phi]1"}], "-", 
           RowBox[{"Fp", " ", 
            SuperscriptBox["\[Phi]1", "2"]}], "-", 
           RowBox[{"Fr", " ", "\[Nu]1", " ", 
            SuperscriptBox["\[Phi]1", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Gb"}], "+", 
         RowBox[{"Fb", " ", "\[Phi]1"}], "-", 
         RowBox[{"Gq", " ", "\[Phi]1"}], "+", 
         RowBox[{"Fq", " ", 
          SuperscriptBox["\[Phi]1", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"q2", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a2", " ", "\[Phi]2", " ", 
         RowBox[{"(", 
          RowBox[{"Ga", "+", 
           RowBox[{"Gc", " ", "\[Nu]2"}], "-", 
           RowBox[{"Fa", " ", "\[Phi]2"}], "+", 
           RowBox[{"Gp", " ", "\[Phi]2"}], "-", 
           RowBox[{"Fc", " ", "\[Nu]2", " ", "\[Phi]2"}], "+", 
           RowBox[{"Gr", " ", "\[Nu]2", " ", "\[Phi]2"}], "-", 
           RowBox[{"Fp", " ", 
            SuperscriptBox["\[Phi]2", "2"]}], "-", 
           RowBox[{"Fr", " ", "\[Nu]2", " ", 
            SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Gb"}], "+", 
         RowBox[{"Fb", " ", "\[Phi]2"}], "-", 
         RowBox[{"Gq", " ", "\[Phi]2"}], "+", 
         RowBox[{"Fq", " ", 
          SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"q3", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a3", " ", "\[Phi]3", " ", 
         RowBox[{"(", 
          RowBox[{"Ga", "+", 
           RowBox[{"Gc", " ", "\[Nu]3"}], "-", 
           RowBox[{"Fa", " ", "\[Phi]3"}], "+", 
           RowBox[{"Gp", " ", "\[Phi]3"}], "-", 
           RowBox[{"Fc", " ", "\[Nu]3", " ", "\[Phi]3"}], "+", 
           RowBox[{"Gr", " ", "\[Nu]3", " ", "\[Phi]3"}], "-", 
           RowBox[{"Fp", " ", 
            SuperscriptBox["\[Phi]3", "2"]}], "-", 
           RowBox[{"Fr", " ", "\[Nu]3", " ", 
            SuperscriptBox["\[Phi]3", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Gb"}], "+", 
         RowBox[{"Fb", " ", "\[Phi]3"}], "-", 
         RowBox[{"Gq", " ", "\[Phi]3"}], "+", 
         RowBox[{"Fq", " ", 
          SuperscriptBox["\[Phi]3", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"rr1", "\[Rule]", 
      RowBox[{"a1", " ", "\[Nu]1", " ", "\[Phi]1"}]}], ",", 
     RowBox[{"rr2", "\[Rule]", 
      RowBox[{"a2", " ", "\[Nu]2", " ", "\[Phi]2"}]}], ",", 
     RowBox[{"rr3", "\[Rule]", 
      RowBox[{"a3", " ", "\[Nu]3", " ", "\[Phi]3"}]}], ",", 
     RowBox[{"p1", "\[Rule]", 
      RowBox[{"a1", " ", "\[Phi]1"}]}], ",", 
     RowBox[{"p2", "\[Rule]", 
      RowBox[{"a2", " ", "\[Phi]2"}]}], ",", 
     RowBox[{"p3", "\[Rule]", 
      RowBox[{"a3", " ", "\[Phi]3"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.691999735372998*^9, 3.6919997363996477`*^9}, {
  3.702471675535131*^9, 3.702471683742463*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sub", "[", 
    RowBox[{"exp_", ",", "list_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"el", ",", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "list", "]"}]}], ",", "i", ",", "cf", ",", 
       "elem", ",", "exp1", ",", "num", ",", "den", ",", "cf1", ",", "add1", 
       ",", "add2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"exp1", "=", "exp"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"el", "=", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FreeQ", "[", 
            RowBox[{"exp", ",", "el"}], "]"}], ",", "None", ",", 
           RowBox[{
            RowBox[{"elem", "=", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Considering \>\"", ",", "el"}], "]"}], ";", 
            RowBox[{"num", "=", 
             RowBox[{"Numerator", "[", "elem", "]"}]}], ";", 
            RowBox[{"den", "=", 
             RowBox[{"Denominator", "[", "elem", "]"}]}], ";", 
            RowBox[{"cf", "=", 
             RowBox[{"Factor", "[", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"exp1", ",", "el"}], "]"}], "]"}]}], ";", 
            RowBox[{"cf1", "=", 
             RowBox[{"Factor", "[", 
              RowBox[{"cf", "/", "den"}], "]"}]}], ";", 
            RowBox[{"add1", "=", 
             RowBox[{
              RowBox[{"Numerator", "[", "cf1", "]"}], "num"}]}], ";", 
            RowBox[{"add2", "=", 
             RowBox[{
              RowBox[{"Denominator", "[", "cf1", "]"}], 
              RowBox[{"(", 
               RowBox[{"exp1", "/.", 
                RowBox[{"el", "\[Rule]", "0"}]}], ")"}]}]}], ";", 
            RowBox[{"exp1", "=", 
             RowBox[{"Numerator", "[", 
              RowBox[{"Factor", "[", 
               RowBox[{"add1", "+", "add2"}], "]"}], "]"}]}]}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", "exp1"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"subf", "[", 
    RowBox[{"exp_", ",", "list_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"el", ",", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "list", "]"}]}], ",", "i", ",", "cf", ",", 
       "elem", ",", "exp1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"exp1", "=", "exp"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"el", "=", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FreeQ", "[", 
            RowBox[{"exp1", ",", "el"}], "]"}], ",", "None", ",", 
           RowBox[{
            RowBox[{"elem", "=", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ";", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Considering \>\"", ",", "el"}], "]"}], ";", 
            RowBox[{"exp1", "=", 
             RowBox[{"Factor", "[", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{"exp1", ",", "el"}], "]"}], "/.", 
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", "exp1"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"der", "[", 
    RowBox[{"exp_", ",", "var_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"jj", ",", "num", ",", "den", ",", "numd", ",", "dend"}], "}"}],
      ",", 
     RowBox[{
      RowBox[{"num", "=", 
       RowBox[{"Numerator", "[", "exp", "]"}]}], ";", 
      RowBox[{"den", "=", 
       RowBox[{"Denominator", "[", "exp", "]"}]}], ";", 
      RowBox[{"numd", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"D", "[", 
         RowBox[{"num", ",", "var"}], "]"}], "]"}]}], ";", 
      RowBox[{"dend", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"D", "[", 
         RowBox[{"den", ",", "var"}], "]"}], "]"}]}], ";", 
      RowBox[{"jj", "=", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"numd", " ", "den"}], "-", 
          RowBox[{"dend", " ", "num"}]}], "]"}], "/", 
        RowBox[{"den", "^", "2"}]}]}], ";", "jj"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.701355030986072*^9, 3.701355049432803*^9}, {
  3.702471686157693*^9, 3.7024716905935383`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Computing", " ", "the", " ", "compatibility", " ", "of", " ", "relations", 
   " ", "in", " ", "the", " ", "list", " ", "S1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7013551269655647`*^9, 3.701355145313908*^9}, 
   3.7024716925118303`*^9},
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"B", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Cc", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Cc", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Cc", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Cc", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Cc", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Cc", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq8", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq9", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq11", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Q", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eq13", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq14", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], 
              "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], "-", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"R", "[", 
                 RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], 
              "/.", "S"}], ")"}], ",", "x"}], "]"}], "/.", "S"}], "]"}]}], 
       "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eq15", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}],
                "/.", "S"}], ")"}], ",", "z"}], "]"}], "/.", "S"}], "]"}], 
         "-", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}],
                "/.", "S"}], ")"}], ",", "y"}], "]"}], "/.", "S"}], "]"}]}], 
        "]"}], "]"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deplist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Nu]1", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Nu]1", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Nu]2", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Nu]2", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Nu]3", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Nu]3", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]1", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]1", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]2", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]2", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "z"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]3", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Phi]3", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x", ",", "y"}], 
        "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "x", ",", "z"}], 
        "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y", ",", "z"}], "]"}], ",", "y", ",", "z"}], 
        "]"}]}], "}"}], "/.", "SS"}], "/.", "SS1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dep", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"exp", ",", 
          RowBox[{"deplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "None", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Depends on \>\"", ",", 
          RowBox[{"deplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "deplist", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solver", "[", 
    RowBox[{"exp_", ",", "var_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "cf", "}"}], ",", 
     RowBox[{
      RowBox[{"cf", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"exp", ",", "var"}], "]"}], "]"}]}], ";", 
      RowBox[{"-", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"exp", "/.", 
           RowBox[{"var", "\[Rule]", "0"}]}], ")"}], "/", "cf"}], "]"}]}]}]}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listder", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listderfin", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys", "=", 
   RowBox[{"{", 
    RowBox[{
    "eq1", ",", "eq2", ",", "eq3", ",", "eq4", ",", "eq5", ",", "eq6", ",", 
     "eq7", ",", "eq8", ",", "eq9", ",", "eq10", ",", "eq11", ",", "eq12", 
     ",", "eq13", ",", "eq14", ",", "eq15"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.701355032896603*^9, 3.701355105503038*^9, {3.702471694285596*^9, 
   3.702471694621735*^9}, {3.7024717528618507`*^9, 3.702471780573661*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys", "]"}]}], "Input",
 CellChangeTimes->{{3.7013552644030333`*^9, 3.701355273624568*^9}, {
  3.70247178249321*^9, 3.702471784269227*^9}}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.70137201914917*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Solving", " ", "system", " ", "sys", " ", "with", " ", "respect", " ", 
    "to", " ", "\[Nu]1y"}], ",", "\[Nu]1z", ",", "\[Nu]2x", ",", "\[Nu]2z", 
   ",", "\[Nu]3x", ",", "\[Nu]3y", ",", "\[Phi]1y", ",", "\[Phi]1z", ",", 
   "\[Phi]2x", ",", "\[Phi]2z", ",", "\[Phi]3x", ",", "\[Phi]3y", ",", "axy", 
   ",", "axz", ",", "ayz"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7013552784643106`*^9, 3.701355297572323*^9}, {
   3.7013553334691763`*^9, 3.7013554123521*^9}, 3.702471787649251*^9},
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7013554356043987`*^9, 3.701355435873477*^9}, {
  3.70247179026891*^9, 3.702471790461164*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]23"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355445171668*^9, 3.7013554454824657`*^9}, {
  3.702471800429268*^9, 3.702471800973008*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys1", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.701355446416978*^9, 3.701355489761353*^9, {3.702471802797254*^9, 
   3.70247180311732*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys1", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys1", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys1", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys1", "]"}]}], "Input",
 CellChangeTimes->{{3.701355490927754*^9, 3.701355501599856*^9}, {
  3.702471811965253*^9, 3.702471812317259*^9}}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.7013720319102154`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys1", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7013555029400663`*^9, 3.701355513246122*^9}, {
  3.702471814589221*^9, 3.7024718148132277`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013555521671457`*^9, 3.7013555524604597`*^9}, {
  3.7024718188293056`*^9, 3.70247181959726*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys2", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys1", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355553308969*^9, 3.701355563254222*^9}, {
  3.7024718223025827`*^9, 3.702471822589349*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys2", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys2", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys2", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys2", "]"}]}], "Input",
 CellChangeTimes->{{3.701355564361693*^9, 3.701355572516657*^9}, 
   3.702471828094617*^9}],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.701372044047249*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys2", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355573929863*^9, 3.7013555829955053`*^9}, 
   3.702471830413185*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[InvisibleSpace]", "\[Phi]12"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355583963029*^9, 3.701355593019519*^9}, 
   3.702471835998377*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys3", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys2", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355594136924*^9, 3.7013556026190434`*^9}, 
   3.702471837517378*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys3", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys3", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys3", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys3", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys3", "]"}]}], "Input",
 CellChangeTimes->{{3.701355603800454*^9, 3.701355612570643*^9}, 
   3.702471842559204*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.7013720563714857`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys3", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355613944921*^9, 3.701355621058056*^9}, 
   3.702471843805195*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]23"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355629121311*^9, 3.701355629457264*^9}, 
   3.7024718470534143`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys4", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys4", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7013556316090527`*^9, 3.701355644681986*^9}, 
   3.702471848317377*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys4", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys4", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys4", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys4", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys4", "]"}]}], "Input",
 CellChangeTimes->{{3.701355646232337*^9, 3.70135565637709*^9}, 
   3.7024718524814177`*^9}],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{3.7013720687893248`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys4", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355657470546*^9, 3.701355665226035*^9}, 
   3.702471853725284*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[InvisibleSpace]", "\[Nu]13"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013556666892653`*^9, 3.701355678878841*^9}, 
   3.702471861479455*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys5", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys5", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys4", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7013556817976847`*^9, 3.70135568928793*^9}, 
   3.702471862941388*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys5", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys5", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys5", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys5", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys5", "]"}]}], "Input",
 CellChangeTimes->{{3.70135569074955*^9, 3.70135569896771*^9}, 
   3.702471868369862*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.7013720812071633`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys5", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7013557001009493`*^9, 3.701355706383029*^9}, 
   3.702471869677154*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355707541039*^9, 3.701355714640542*^9}, 
   3.702471873677442*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys6", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys6", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys5", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys5", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7013557161034203`*^9, 3.701355724024384*^9}, 
   3.702471878285486*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys6", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys6", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys6", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys6", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys6", "]"}]}], "Input",
 CellChangeTimes->{{3.701355725943452*^9, 3.70135573573598*^9}, 
   3.702471883623528*^9}],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.7013720932193947`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys6", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7013557368553343`*^9, 3.701355744023567*^9}, 
   3.702471886349268*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys6", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355745407062*^9, 3.701355753086829*^9}, 
   3.702471891869419*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys7", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys7", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys6", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355761927162*^9, 3.7013557622613487`*^9}, 
   3.702471894685588*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys7", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys7", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys7", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys7", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys7", "]"}]}], "Input",
 CellChangeTimes->{{3.701355773588912*^9, 3.701355773868742*^9}, 
   3.7024718990386972`*^9}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.701372104014802*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys7", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355782437709*^9, 3.701355782756145*^9}, 
   3.702471900781384*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys7", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355790693983*^9, 3.701355791083926*^9}, 
   3.702471905069438*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys8", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys8", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys7", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys7", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7013558000040913`*^9, 3.701355800324047*^9}, 
   3.7024719075494337`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys8", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys8", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys8", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys8", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys8", "]"}]}], "Input",
 CellChangeTimes->{{3.7013558094456987`*^9, 3.701355809723606*^9}, 
   3.7024719113091583`*^9}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.7013721144982033`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys8", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355817866453*^9, 3.701355818323193*^9}, 
   3.7024719128933287`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys8", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013558264682007`*^9, 3.701355827018757*^9}, 
   3.702471916158223*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys9", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys9", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys8", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys8", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355835530201*^9, 3.701355836081778*^9}, 
   3.70247191839745*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys9", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys9", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys9", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys9", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys9", "]"}]}], "Input",
 CellChangeTimes->{{3.701355844595956*^9, 3.701355845170121*^9}, 
   3.702471923165447*^9}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.701372124872403*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys9", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7013558537951603`*^9, 3.701355854329615*^9}, 
   3.702471924189268*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys9", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013558622507343`*^9, 3.7013558627617188`*^9}, 
   3.702471927853553*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys10", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys10", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys9", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys9", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355871114354*^9, 3.701355871769204*^9}, 
   3.7024719314215393`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys10", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys10", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys10", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys10", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys10", "]"}]}], "Input",
 CellChangeTimes->{{3.701355879794022*^9, 3.701355880768911*^9}, 
   3.702471934333527*^9}],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.7013724827744856`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys10", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355888697173*^9, 3.7013558891365423`*^9}, 
   3.702471936989381*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys10", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355896449745*^9, 3.7013558967446012`*^9}, 
   3.702471941853538*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys11", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys11", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys10", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys10", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355906161214*^9, 3.701355906591982*^9}, 
   3.702471943645547*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys11", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys11", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys11", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys11", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys11", "]"}]}], "Input",
 CellChangeTimes->{{3.7013559148506517`*^9, 3.701355915112117*^9}, 
   3.7024719465735283`*^9}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.701372844264637*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys11", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355924471788*^9, 3.7013559247511177`*^9}, 
   3.7024719487974663`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"sys11", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355932641138*^9, 3.701355932927071*^9}, 
   3.702471951597561*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys12", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"sys12", ",", 
      RowBox[{"sub", "[", 
       RowBox[{
        RowBox[{"sys11", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "listder"}], "]"}]}], "]"}], 
    ";", 
    RowBox[{"Print", "[", "i", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"Length", "[", "sys11", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.701355940650565*^9, 3.701355940926557*^9}, 
   3.702471953527087*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys12", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"sys12", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sys12", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys12", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys12", "]"}]}], "Input",
 CellChangeTimes->{{3.701355949985248*^9, 3.701355950277821*^9}, 
   3.702471958370008*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.701373234443741*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701355961799367*^9, 3.701355962053795*^9}, 
   3.702471960317451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Gb"}], "+", 
      RowBox[{"Fb", " ", "\[Phi]2"}], "-", 
      RowBox[{"Gq", " ", "\[Phi]2"}], "+", 
      RowBox[{"Fq", " ", 
       SuperscriptBox["\[Phi]2", "2"]}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "Gb"}], "+", 
        RowBox[{"Fb", " ", "\[Phi]2"}], "-", 
        RowBox[{"Gq", " ", "\[Phi]2"}], "+", 
        RowBox[{"Fq", " ", 
         SuperscriptBox["\[Phi]2", "2"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "Gb"}], "+", 
      RowBox[{"Fb", " ", "\[Phi]3"}], "-", 
      RowBox[{"Gq", " ", "\[Phi]3"}], "+", 
      RowBox[{"Fq", " ", 
       SuperscriptBox["\[Phi]3", "2"]}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "Gb"}], "+", 
        RowBox[{"Fb", " ", "\[Phi]3"}], "-", 
        RowBox[{"Gq", " ", "\[Phi]3"}], "+", 
        RowBox[{"Fq", " ", 
         SuperscriptBox["\[Phi]3", "2"]}]}], ")"}]}], ",", 
     RowBox[{"(", 
      RowBox[{"\[Phi]2", "-", "\[Phi]3"}], ")"}]}], " ", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.701356023415255*^9, 3.701356023696486*^9}, {
  3.701357655494608*^9, 3.701357655910509*^9}, {3.7024719633897533`*^9, 
  3.702471963677697*^9}}],

Cell[BoxData[
 RowBox[{"killfactor", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701357529610339*^9, 3.7013575325372458`*^9}, {
   3.70135764407847*^9, 3.7013576478846703`*^9}, 3.702471965629488*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "a23"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", 
      RowBox[{"sys12", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701355985624331*^9, 3.7013559948446407`*^9}, 
   3.702471972397602*^9}],

Cell[BoxData[
 RowBox[{"killfactor", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701362168142178*^9, 3.701362175169903*^9}, 
   3.7024719747175198`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"factorlist", ",", 
    RowBox[{"\[Phi]1", "-", "\[Phi]3"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"factorlist", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Gb"}], "+", 
      RowBox[{"Fb", " ", "\[Phi]1"}], "-", 
      RowBox[{"Gq", " ", "\[Phi]1"}], "+", 
      RowBox[{"Fq", " ", 
       SuperscriptBox["\[Phi]1", "2"]}]}], ")"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701356009852571*^9, 3.7013560100682364`*^9}, 
   3.701364745815879*^9, 3.702471978797605*^9}],

Cell[BoxData[
 RowBox[{"killfactor", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701364754573755*^9, 3.7013647638136787`*^9}, 
   3.702471980109455*^9}],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7013571523209333`*^9, 3.701357159128439*^9}, 
   3.702471984226118*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "a13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", 
      RowBox[{"sys12", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701356043836565*^9, 3.7013560441464977`*^9}, 
   3.702471987341589*^9}],

Cell[BoxData[
 RowBox[{"killfactor", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701364781845482*^9, 3.7013647896922665`*^9}, 
   3.702471989389578*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"factorlist", ",", 
    RowBox[{"(", 
     RowBox[{"\[Phi]1", "-", "\[Phi]2"}], ")"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.701365089520836*^9, 3.7013651218749356`*^9}, 
   3.7024719920231647`*^9}],

Cell[BoxData[
 RowBox[{"killfactor", "[", 
  RowBox[{"sys12", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.701365123779126*^9, 3.7013651318229303`*^9}, 
   3.7024719932135973`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "a12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", 
      RowBox[{"sys12", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701356071811406*^9, 3.701356072065381*^9}, 
   3.7024719980296507`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "listderfin", "]"}]], "Input",
 CellChangeTimes->{{3.701356089795376*^9, 3.7013560901047163`*^9}, 
   3.7024719999655533`*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.7013739832425404`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dep", "[", 
  RowBox[{"sys11", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.701365146331381*^9, 3.7013652780295496`*^9, 
  3.7024720016657476`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys11", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.7013652805518017`*^9, 3.7013652957333193`*^9}, 
   3.7024720043655243`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.7013652982985764`*^9, 3.701365333750121*^9, 
  3.702472007325646*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys10", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701365363783124*^9, 3.7013653677995253`*^9}, 
   3.702472010013603*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013653717799234`*^9, 3.7013653885395994`*^9}, 
   3.7024720155177383`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys9", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.7013665575446014`*^9, 3.7013665597910447`*^9}, 
   3.70247201711759*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701366575562948*^9, 3.7013665765769677`*^9}, 
   3.702472020013648*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys8", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701367278091258*^9, 3.7013672795420856`*^9}, 
   3.702472022493709*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]21"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013672807121086`*^9, 3.7013672983872485`*^9}, 
   3.702472025357636*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys7", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701367300243684*^9, 3.7013673115383015`*^9}, 
   3.7024720288776407`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013673142683535`*^9, 3.7013673275442095`*^9}, 
   3.702472033854517*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys6", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.7013673417716827`*^9, 3.7013673443145313`*^9}, 
   3.702472036061713*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013673461241665`*^9, 3.701367357543586*^9}, 
   3.7024720396934834`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701367359587225*^9, 3.701367371537055*^9}, 
   3.7024720421577187`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701367447557317*^9, 3.701367448602537*^9}, 
   3.7024720467541103`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701367463563225*^9, 3.701367464452442*^9}, 
   3.702472048333777*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701367479569133*^9, 3.7013674815347705`*^9}, 
   3.7024720513417187`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701367497571879*^9, 3.701367499553117*^9}, 
   3.702472053357771*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Nu]23"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701367515574625*^9, 3.7013675175402627`*^9}, 
   3.7024720586079817`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.7013675315649323`*^9, 3.7013675335461707`*^9}, 
   3.7024720608617773`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013675475552397`*^9, 3.701367548694062*^9}, 
   3.702472064173724*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.7013675521417284`*^9, 3.7013675666032066`*^9}, 
   3.702472066205741*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.701367569551663*^9, 3.701367644058696*^9, 
  3.7024720689578114`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", 
   RowBox[{"sub", "[", 
    RowBox[{
     RowBox[{"sys", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "listderfin"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dep", "[", "jj", "]"}]}], "Input",
 CellChangeTimes->{{3.701367646554744*^9, 3.7013676595497932`*^9}, 
   3.702472071159727*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", "\[Phi]23"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"elem", "=", 
   RowBox[{"solver", "[", 
    RowBox[{
     RowBox[{"killfactor", "[", "jj", "]"}], ",", "var"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"var", "\[Rule]", "elem"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listder", ",", "rule"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"listderfin", ",", "rule"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7013676621862445`*^9, 3.7013676759769096`*^9}, 
   3.7024720737418003`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"listderfinsim", "=", "listderfin"}], ";"}]], "Input",
 CellChangeTimes->{{3.692276032027175*^9, 3.6922760429635344`*^9}, 
   3.7024720778057623`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Computing", " ", "the", " ", "compatibility", " ", "conditions", " ", 
    "\[Nu]123"}], "=", "\[Nu]132"}], "*)"}]], "Input",
 CellChangeTimes->{{3.701419204092098*^9, 3.7014192367055683`*^9}, 
   3.702472080029809*^9},
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inca", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fa", "\[Rule]", "Faa"}], ",", 
       RowBox[{"Fb", "\[Rule]", "Fab"}], ",", 
       RowBox[{"Fc", "\[Rule]", "Fac"}], ",", 
       RowBox[{"Fp", "\[Rule]", "Fap"}], ",", 
       RowBox[{"Fq", "\[Rule]", "Faq"}], ",", 
       RowBox[{"Fr", "\[Rule]", "Far"}], ",", 
       RowBox[{"Ga", "\[Rule]", "Gaa"}], ",", 
       RowBox[{"Gb", "\[Rule]", "Gab"}], ",", 
       RowBox[{"Gc", "\[Rule]", "Gac"}], ",", 
       RowBox[{"Gp", "\[Rule]", "Gap"}], ",", 
       RowBox[{"Gq", "\[Rule]", "Gaq"}], ",", 
       RowBox[{"Gr", "\[Rule]", "Gar"}], ",", 
       RowBox[{"Faa", "\[Rule]", "Faaa"}], ",", 
       RowBox[{"Fab", "\[Rule]", "Faab"}], ",", 
       RowBox[{"Fac", "\[Rule]", "Faac"}], ",", 
       RowBox[{"Fap", "\[Rule]", "Faap"}], ",", 
       RowBox[{"Faq", "\[Rule]", "Faaq"}], ",", 
       RowBox[{"Far", "\[Rule]", "Faar"}], ",", 
       RowBox[{"Fbb", "\[Rule]", "Fabb"}], ",", 
       RowBox[{"Fbc", "\[Rule]", "Fabc"}], ",", 
       RowBox[{"Fbp", "\[Rule]", "Fabp"}], ",", 
       RowBox[{"Fbq", "\[Rule]", "Fabq"}], ",", 
       RowBox[{"Fbr", "\[Rule]", "Fabr"}], ",", 
       RowBox[{"Fcc", "\[Rule]", "Facc"}], ",", 
       RowBox[{"Fcp", "\[Rule]", "Facp"}], ",", 
       RowBox[{"Fcq", "\[Rule]", "Facq"}], ",", 
       RowBox[{"Fcr", "\[Rule]", "Facr"}], ",", 
       RowBox[{"Fpp", "\[Rule]", "Fapp"}], ",", 
       RowBox[{"Fpq", "\[Rule]", "Fapq"}], ",", 
       RowBox[{"Fpr", "\[Rule]", "Fapr"}], ",", 
       RowBox[{"Fqq", "\[Rule]", "Faqq"}], ",", 
       RowBox[{"Fqr", "\[Rule]", "Faqr"}], ",", 
       RowBox[{"Frr", "\[Rule]", "Farr"}], ",", 
       RowBox[{"Gaa", "\[Rule]", "Gaaa"}], ",", 
       RowBox[{"Gab", "\[Rule]", "Gaab"}], ",", 
       RowBox[{"Gac", "\[Rule]", "Gaac"}], ",", 
       RowBox[{"Gap", "\[Rule]", "Gaap"}], ",", 
       RowBox[{"Gaq", "\[Rule]", "Gaaq"}], ",", 
       RowBox[{"Gar", "\[Rule]", "Gaar"}], ",", 
       RowBox[{"Gbb", "\[Rule]", "Gabb"}], ",", 
       RowBox[{"Gbc", "\[Rule]", "Gabc"}], ",", 
       RowBox[{"Gbp", "\[Rule]", "Gabp"}], ",", 
       RowBox[{"Gbq", "\[Rule]", "Gabq"}], ",", 
       RowBox[{"Gbr", "\[Rule]", "Gabr"}], ",", 
       RowBox[{"Gcc", "\[Rule]", "Gacc"}], ",", 
       RowBox[{"Gcp", "\[Rule]", "Gacp"}], ",", 
       RowBox[{"Gcq", "\[Rule]", "Gacq"}], ",", 
       RowBox[{"Gcr", "\[Rule]", "Gacr"}], ",", 
       RowBox[{"Gpp", "\[Rule]", "Gapp"}], ",", 
       RowBox[{"Gpq", "\[Rule]", "Gapq"}], ",", 
       RowBox[{"Gpr", "\[Rule]", "Gapr"}], ",", 
       RowBox[{"Gqq", "\[Rule]", "Gaqq"}], ",", 
       RowBox[{"Gqr", "\[Rule]", "Gaqr"}], ",", 
       RowBox[{"Grr", "\[Rule]", "Garr"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incb", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fa", "\[Rule]", "Fab"}], ",", 
       RowBox[{"Fb", "\[Rule]", "Fbb"}], ",", 
       RowBox[{"Fc", "\[Rule]", "Fbc"}], ",", 
       RowBox[{"Fp", "\[Rule]", "Fbp"}], ",", 
       RowBox[{"Fq", "\[Rule]", "Fbq"}], ",", 
       RowBox[{"Fr", "\[Rule]", "Fbr"}], ",", 
       RowBox[{"Ga", "\[Rule]", "Gab"}], ",", 
       RowBox[{"Gb", "\[Rule]", "Gbb"}], ",", 
       RowBox[{"Gc", "\[Rule]", "Gbc"}], ",", 
       RowBox[{"Gp", "\[Rule]", "Gbp"}], ",", 
       RowBox[{"Gq", "\[Rule]", "Gbq"}], ",", 
       RowBox[{"Gr", "\[Rule]", "Gbr"}], ",", 
       RowBox[{"Faa", "\[Rule]", "Faab"}], ",", 
       RowBox[{"Fab", "\[Rule]", "Fabb"}], ",", 
       RowBox[{"Fac", "\[Rule]", "Fabc"}], ",", 
       RowBox[{"Fap", "\[Rule]", "Fabp"}], ",", 
       RowBox[{"Faq", "\[Rule]", "Fabq"}], ",", 
       RowBox[{"Far", "\[Rule]", "Fabr"}], ",", 
       RowBox[{"Fbb", "\[Rule]", "Fbbb"}], ",", 
       RowBox[{"Fbc", "\[Rule]", "Fbbc"}], ",", 
       RowBox[{"Fbp", "\[Rule]", "Fbbp"}], ",", 
       RowBox[{"Fbq", "\[Rule]", "Fbbq"}], ",", 
       RowBox[{"Fbr", "\[Rule]", "Fbbr"}], ",", 
       RowBox[{"Fcc", "\[Rule]", "Fbcc"}], ",", 
       RowBox[{"Fcp", "\[Rule]", "Fbcp"}], ",", 
       RowBox[{"Fcq", "\[Rule]", "Fbcq"}], ",", 
       RowBox[{"Fcr", "\[Rule]", "Fbcr"}], ",", 
       RowBox[{"Fpp", "\[Rule]", "Fbpp"}], ",", 
       RowBox[{"Fpq", "\[Rule]", "Fbpq"}], ",", 
       RowBox[{"Fpr", "\[Rule]", "Fbpr"}], ",", 
       RowBox[{"Fqq", "\[Rule]", "Fbqq"}], ",", 
       RowBox[{"Fqr", "\[Rule]", "Fbqr"}], ",", 
       RowBox[{"Frr", "\[Rule]", "Fbrr"}], ",", 
       RowBox[{"Gaa", "\[Rule]", "Gaab"}], ",", 
       RowBox[{"Gab", "\[Rule]", "Gabb"}], ",", 
       RowBox[{"Gac", "\[Rule]", "Gabc"}], ",", 
       RowBox[{"Gap", "\[Rule]", "Gabp"}], ",", 
       RowBox[{"Gaq", "\[Rule]", "Gabq"}], ",", 
       RowBox[{"Gar", "\[Rule]", "Gabr"}], ",", 
       RowBox[{"Gbb", "\[Rule]", "Gbbb"}], ",", 
       RowBox[{"Gbc", "\[Rule]", "Gbbc"}], ",", 
       RowBox[{"Gbp", "\[Rule]", "Gbbp"}], ",", 
       RowBox[{"Gbq", "\[Rule]", "Gbbq"}], ",", 
       RowBox[{"Gbr", "\[Rule]", "Gbbr"}], ",", 
       RowBox[{"Gcc", "\[Rule]", "Gbcc"}], ",", 
       RowBox[{"Gcp", "\[Rule]", "Gbcp"}], ",", 
       RowBox[{"Gcq", "\[Rule]", "Gbcq"}], ",", 
       RowBox[{"Gcr", "\[Rule]", "Gbcr"}], ",", 
       RowBox[{"Gpp", "\[Rule]", "Gbpp"}], ",", 
       RowBox[{"Gpq", "\[Rule]", "Gbpq"}], ",", 
       RowBox[{"Gpr", "\[Rule]", "Gbpr"}], ",", 
       RowBox[{"Gqq", "\[Rule]", "Gbqq"}], ",", 
       RowBox[{"Gqr", "\[Rule]", "Gbqr"}], ",", 
       RowBox[{"Grr", "\[Rule]", "Gbrr"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incc", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fa", "\[Rule]", "Fac"}], ",", 
       RowBox[{"Fb", "\[Rule]", "Fbc"}], ",", 
       RowBox[{"Fc", "\[Rule]", "Fcc"}], ",", 
       RowBox[{"Fp", "\[Rule]", "Fcp"}], ",", 
       RowBox[{"Fq", "\[Rule]", "Fcq"}], ",", 
       RowBox[{"Fr", "\[Rule]", "Fcr"}], ",", 
       RowBox[{"Ga", "\[Rule]", "Gac"}], ",", 
       RowBox[{"Gb", "\[Rule]", "Gbc"}], ",", 
       RowBox[{"Gc", "\[Rule]", "Gcc"}], ",", 
       RowBox[{"Gp", "\[Rule]", "Gcp"}], ",", 
       RowBox[{"Gq", "\[Rule]", "Gcq"}], ",", 
       RowBox[{"Gr", "\[Rule]", "Gcr"}], ",", 
       RowBox[{"Faa", "\[Rule]", "Faac"}], ",", 
       RowBox[{"Fab", "\[Rule]", "Fabc"}], ",", 
       RowBox[{"Fac", "\[Rule]", "Facc"}], ",", 
       RowBox[{"Fap", "\[Rule]", "Facp"}], ",", 
       RowBox[{"Faq", "\[Rule]", "Facq"}], ",", 
       RowBox[{"Far", "\[Rule]", "Facr"}], ",", 
       RowBox[{"Fbb", "\[Rule]", "Fbbc"}], ",", 
       RowBox[{"Fbc", "\[Rule]", "Fbcc"}], ",", 
       RowBox[{"Fbp", "\[Rule]", "Fbcp"}], ",", 
       RowBox[{"Fbq", "\[Rule]", "Fbcq"}], ",", 
       RowBox[{"Fbr", "\[Rule]", "Fbcr"}], ",", 
       RowBox[{"Fcc", "\[Rule]", "Fccc"}], ",", 
       RowBox[{"Fcp", "\[Rule]", "Fccp"}], ",", 
       RowBox[{"Fcq", "\[Rule]", "Fccq"}], ",", 
       RowBox[{"Fcr", "\[Rule]", "Fccr"}], ",", 
       RowBox[{"Fpp", "\[Rule]", "Fcpp"}], ",", 
       RowBox[{"Fpq", "\[Rule]", "Fcpq"}], ",", 
       RowBox[{"Fpr", "\[Rule]", "Fcpr"}], ",", 
       RowBox[{"Fqq", "\[Rule]", "Fcqq"}], ",", 
       RowBox[{"Fqr", "\[Rule]", "Fcqr"}], ",", 
       RowBox[{"Frr", "\[Rule]", "Fcrr"}], ",", 
       RowBox[{"Gaa", "\[Rule]", "Gaac"}], ",", 
       RowBox[{"Gab", "\[Rule]", "Gabc"}], ",", 
       RowBox[{"Gac", "\[Rule]", "Gacc"}], ",", 
       RowBox[{"Gap", "\[Rule]", "Gacp"}], ",", 
       RowBox[{"Gaq", "\[Rule]", "Gacq"}], ",", 
       RowBox[{"Gar", "\[Rule]", "Gacr"}], ",", 
       RowBox[{"Gbb", "\[Rule]", "Gbbc"}], ",", 
       RowBox[{"Gbc", "\[Rule]", "Gbcc"}], ",", 
       RowBox[{"Gbp", "\[Rule]", "Gbcp"}], ",", 
       RowBox[{"Gbq", "\[Rule]", "Gbcq"}], ",", 
       RowBox[{"Gbr", "\[Rule]", "Gbcr"}], ",", 
       RowBox[{"Gcc", "\[Rule]", "Gccc"}], ",", 
       RowBox[{"Gcp", "\[Rule]", "Gccp"}], ",", 
       RowBox[{"Gcq", "\[Rule]", "Gccq"}], ",", 
       RowBox[{"Gcr", "\[Rule]", "Gccr"}], ",", 
       RowBox[{"Gpp", "\[Rule]", "Gcpp"}], ",", 
       RowBox[{"Gpq", "\[Rule]", "Gcpq"}], ",", 
       RowBox[{"Gpr", "\[Rule]", "Gcpr"}], ",", 
       RowBox[{"Gqq", "\[Rule]", "Gcqq"}], ",", 
       RowBox[{"Gqr", "\[Rule]", "Gcqr"}], ",", 
       RowBox[{"Grr", "\[Rule]", "Gcrr"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incp", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fa", "\[Rule]", "Fap"}], ",", 
       RowBox[{"Fb", "\[Rule]", "Fbp"}], ",", 
       RowBox[{"Fc", "\[Rule]", "Fcp"}], ",", 
       RowBox[{"Fp", "\[Rule]", "Fpp"}], ",", 
       RowBox[{"Fq", "\[Rule]", "Fpq"}], ",", 
       RowBox[{"Fr", "\[Rule]", "Fpr"}], ",", 
       RowBox[{"Ga", "\[Rule]", "Gap"}], ",", 
       RowBox[{"Gb", "\[Rule]", "Gbp"}], ",", 
       RowBox[{"Gc", "\[Rule]", "Gcp"}], ",", 
       RowBox[{"Gp", "\[Rule]", "Gpp"}], ",", 
       RowBox[{"Gq", "\[Rule]", "Gpq"}], ",", 
       RowBox[{"Gr", "\[Rule]", "Gpr"}], ",", 
       RowBox[{"Faa", "\[Rule]", "Faap"}], ",", 
       RowBox[{"Fab", "\[Rule]", "Fabp"}], ",", 
       RowBox[{"Fac", "\[Rule]", "Facp"}], ",", 
       RowBox[{"Fap", "\[Rule]", "Fapp"}], ",", 
       RowBox[{"Faq", "\[Rule]", "Fapq"}], ",", 
       RowBox[{"Far", "\[Rule]", "Fapr"}], ",", 
       RowBox[{"Fbb", "\[Rule]", "Fbbp"}], ",", 
       RowBox[{"Fbc", "\[Rule]", "Fbcp"}], ",", 
       RowBox[{"Fbp", "\[Rule]", "Fbpp"}], ",", 
       RowBox[{"Fbq", "\[Rule]", "Fbpq"}], ",", 
       RowBox[{"Fbr", "\[Rule]", "Fbpr"}], ",", 
       RowBox[{"Fcc", "\[Rule]", "Fccp"}], ",", 
       RowBox[{"Fcp", "\[Rule]", "Fcpp"}], ",", 
       RowBox[{"Fcq", "\[Rule]", "Fcpq"}], ",", 
       RowBox[{"Fcr", "\[Rule]", "Fcpr"}], ",", 
       RowBox[{"Fpp", "\[Rule]", "Fppp"}], ",", 
       RowBox[{"Fpq", "\[Rule]", "Fppq"}], ",", 
       RowBox[{"Fpr", "\[Rule]", "Fppr"}], ",", 
       RowBox[{"Fqq", "\[Rule]", "Fpqq"}], ",", 
       RowBox[{"Fqr", "\[Rule]", "Fpqr"}], ",", 
       RowBox[{"Frr", "\[Rule]", "Fprr"}], ",", 
       RowBox[{"Gaa", "\[Rule]", "Gaap"}], ",", 
       RowBox[{"Gab", "\[Rule]", "Gabp"}], ",", 
       RowBox[{"Gac", "\[Rule]", "Gacp"}], ",", 
       RowBox[{"Gap", "\[Rule]", "Gapp"}], ",", 
       RowBox[{"Gaq", "\[Rule]", "Gapq"}], ",", 
       RowBox[{"Gar", "\[Rule]", "Gapr"}], ",", 
       RowBox[{"Gbb", "\[Rule]", "Gbbp"}], ",", 
       RowBox[{"Gbc", "\[Rule]", "Gbcp"}], ",", 
       RowBox[{"Gbp", "\[Rule]", "Gbpp"}], ",", 
       RowBox[{"Gbq", "\[Rule]", "Gbpq"}], ",", 
       RowBox[{"Gbr", "\[Rule]", "Gbpr"}], ",", 
       RowBox[{"Gcc", "\[Rule]", "Gccp"}], ",", 
       RowBox[{"Gcp", "\[Rule]", "Gcpp"}], ",", 
       RowBox[{"Gcq", "\[Rule]", "Gcpq"}], ",", 
       RowBox[{"Gcr", "\[Rule]", "Gcpr"}], ",", 
       RowBox[{"Gpp", "\[Rule]", "Gppp"}], ",", 
       RowBox[{"Gpq", "\[Rule]", "Gppq"}], ",", 
       RowBox[{"Gpr", "\[Rule]", "Gppr"}], ",", 
       RowBox[{"Gqq", "\[Rule]", "Gpqq"}], ",", 
       RowBox[{"Gqr", "\[Rule]", "Gpqr"}], ",", 
       RowBox[{"Grr", "\[Rule]", "Gprr"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incq", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fa", "\[Rule]", "Faq"}], ",", 
       RowBox[{"Fb", "\[Rule]", "Fbq"}], ",", 
       RowBox[{"Fc", "\[Rule]", "Fcq"}], ",", 
       RowBox[{"Fp", "\[Rule]", "Fpq"}], ",", 
       RowBox[{"Fq", "\[Rule]", "Fqq"}], ",", 
       RowBox[{"Fr", "\[Rule]", "Fqr"}], ",", 
       RowBox[{"Ga", "\[Rule]", "Gaq"}], ",", 
       RowBox[{"Gb", "\[Rule]", "Gbq"}], ",", 
       RowBox[{"Gc", "\[Rule]", "Gcq"}], ",", 
       RowBox[{"Gp", "\[Rule]", "Gpq"}], ",", 
       RowBox[{"Gq", "\[Rule]", "Gqq"}], ",", 
       RowBox[{"Gr", "\[Rule]", "Gqr"}], ",", 
       RowBox[{"Faa", "\[Rule]", "Faaq"}], ",", 
       RowBox[{"Fab", "\[Rule]", "Fabq"}], ",", 
       RowBox[{"Fac", "\[Rule]", "Facq"}], ",", 
       RowBox[{"Fap", "\[Rule]", "Fapq"}], ",", 
       RowBox[{"Faq", "\[Rule]", "Faqq"}], ",", 
       RowBox[{"Far", "\[Rule]", "Faqr"}], ",", 
       RowBox[{"Fbb", "\[Rule]", "Fbbq"}], ",", 
       RowBox[{"Fbc", "\[Rule]", "Fbcq"}], ",", 
       RowBox[{"Fbp", "\[Rule]", "Fbpq"}], ",", 
       RowBox[{"Fbq", "\[Rule]", "Fbqq"}], ",", 
       RowBox[{"Fbr", "\[Rule]", "Fbqr"}], ",", 
       RowBox[{"Fcc", "\[Rule]", "Fccq"}], ",", 
       RowBox[{"Fcp", "\[Rule]", "Fcpq"}], ",", 
       RowBox[{"Fcq", "\[Rule]", "Fcqq"}], ",", 
       RowBox[{"Fcr", "\[Rule]", "Fcqr"}], ",", 
       RowBox[{"Fpp", "\[Rule]", "Fppq"}], ",", 
       RowBox[{"Fpq", "\[Rule]", "Fpqq"}], ",", 
       RowBox[{"Fpr", "\[Rule]", "Fpqr"}], ",", 
       RowBox[{"Fqq", "\[Rule]", "Fqqq"}], ",", 
       RowBox[{"Fqr", "\[Rule]", "Fqqr"}], ",", 
       RowBox[{"Frr", "\[Rule]", "Fqrr"}], ",", 
       RowBox[{"Gaa", "\[Rule]", "Gaaq"}], ",", 
       RowBox[{"Gab", "\[Rule]", "Gabq"}], ",", 
       RowBox[{"Gac", "\[Rule]", "Gacq"}], ",", 
       RowBox[{"Gap", "\[Rule]", "Gapq"}], ",", 
       RowBox[{"Gaq", "\[Rule]", "Gaqq"}], ",", 
       RowBox[{"Gar", "\[Rule]", "Gaqr"}], ",", 
       RowBox[{"Gbb", "\[Rule]", "Gbbq"}], ",", 
       RowBox[{"Gbc", "\[Rule]", "Gbcq"}], ",", 
       RowBox[{"Gbp", "\[Rule]", "Gbpq"}], ",", 
       RowBox[{"Gbq", "\[Rule]", "Gbqq"}], ",", 
       RowBox[{"Gbr", "\[Rule]", "Gbqr"}], ",", 
       RowBox[{"Gcc", "\[Rule]", "Gccq"}], ",", 
       RowBox[{"Gcp", "\[Rule]", "Gcpq"}], ",", 
       RowBox[{"Gcq", "\[Rule]", "Gcqq"}], ",", 
       RowBox[{"Gcr", "\[Rule]", "Gcqr"}], ",", 
       RowBox[{"Gpp", "\[Rule]", "Gppq"}], ",", 
       RowBox[{"Gpq", "\[Rule]", "Gpqq"}], ",", 
       RowBox[{"Gpr", "\[Rule]", "Gpqr"}], ",", 
       RowBox[{"Gqq", "\[Rule]", "Gqqq"}], ",", 
       RowBox[{"Gqr", "\[Rule]", "Gqqr"}], ",", 
       RowBox[{"Grr", "\[Rule]", "Gqrr"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incr", "[", "exp_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fa", "\[Rule]", "Far"}], ",", 
       RowBox[{"Fb", "\[Rule]", "Fbr"}], ",", 
       RowBox[{"Fc", "\[Rule]", "Fcr"}], ",", 
       RowBox[{"Fp", "\[Rule]", "Fpr"}], ",", 
       RowBox[{"Fq", "\[Rule]", "Fqr"}], ",", 
       RowBox[{"Fr", "\[Rule]", "Frr"}], ",", 
       RowBox[{"Ga", "\[Rule]", "Gar"}], ",", 
       RowBox[{"Gb", "\[Rule]", "Gbr"}], ",", 
       RowBox[{"Gc", "\[Rule]", "Gcr"}], ",", 
       RowBox[{"Gp", "\[Rule]", "Gpr"}], ",", 
       RowBox[{"Gq", "\[Rule]", "Gqr"}], ",", 
       RowBox[{"Gr", "\[Rule]", "Grr"}], ",", 
       RowBox[{"Faa", "\[Rule]", "Faar"}], ",", 
       RowBox[{"Fab", "\[Rule]", "Fabr"}], ",", 
       RowBox[{"Fac", "\[Rule]", "Facr"}], ",", 
       RowBox[{"Fap", "\[Rule]", "Fapr"}], ",", 
       RowBox[{"Faq", "\[Rule]", "Faqr"}], ",", 
       RowBox[{"Far", "\[Rule]", "Farr"}], ",", 
       RowBox[{"Fbb", "\[Rule]", "Fbbr"}], ",", 
       RowBox[{"Fbc", "\[Rule]", "Fbcr"}], ",", 
       RowBox[{"Fbp", "\[Rule]", "Fbpr"}], ",", 
       RowBox[{"Fbq", "\[Rule]", "Fbqr"}], ",", 
       RowBox[{"Fbr", "\[Rule]", "Fbrr"}], ",", 
       RowBox[{"Fcc", "\[Rule]", "Fccr"}], ",", 
       RowBox[{"Fcp", "\[Rule]", "Fcpr"}], ",", 
       RowBox[{"Fcq", "\[Rule]", "Fcqr"}], ",", 
       RowBox[{"Fcr", "\[Rule]", "Fcrr"}], ",", 
       RowBox[{"Fpp", "\[Rule]", "Fppr"}], ",", 
       RowBox[{"Fpq", "\[Rule]", "Fpqr"}], ",", 
       RowBox[{"Fpr", "\[Rule]", "Fprr"}], ",", 
       RowBox[{"Fqq", "\[Rule]", "Fqqr"}], ",", 
       RowBox[{"Fqr", "\[Rule]", "Fqrr"}], ",", 
       RowBox[{"Frr", "\[Rule]", "Frrr"}], ",", 
       RowBox[{"Gaa", "\[Rule]", "Gaar"}], ",", 
       RowBox[{"Gab", "\[Rule]", "Gabr"}], ",", 
       RowBox[{"Gac", "\[Rule]", "Gacr"}], ",", 
       RowBox[{"Gap", "\[Rule]", "Gapr"}], ",", 
       RowBox[{"Gaq", "\[Rule]", "Gaqr"}], ",", 
       RowBox[{"Gar", "\[Rule]", "Garr"}], ",", 
       RowBox[{"Gbb", "\[Rule]", "Gbbr"}], ",", 
       RowBox[{"Gbc", "\[Rule]", "Gbcr"}], ",", 
       RowBox[{"Gbp", "\[Rule]", "Gbpr"}], ",", 
       RowBox[{"Gbq", "\[Rule]", "Gbqr"}], ",", 
       RowBox[{"Gbr", "\[Rule]", "Gbrr"}], ",", 
       RowBox[{"Gcc", "\[Rule]", "Gccr"}], ",", 
       RowBox[{"Gcp", "\[Rule]", "Gcpr"}], ",", 
       RowBox[{"Gcq", "\[Rule]", "Gcqr"}], ",", 
       RowBox[{"Gcr", "\[Rule]", "Gcrr"}], ",", 
       RowBox[{"Gpp", "\[Rule]", "Gppr"}], ",", 
       RowBox[{"Gpq", "\[Rule]", "Gpqr"}], ",", 
       RowBox[{"Gpr", "\[Rule]", "Gprr"}], ",", 
       RowBox[{"Gqq", "\[Rule]", "Gqqr"}], ",", 
       RowBox[{"Gqr", "\[Rule]", "Gqrr"}], ",", 
       RowBox[{"Grr", "\[Rule]", "Grrr"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1fg", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"inca", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"a1", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incb", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"b1", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incc", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"c1", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incp", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"p1", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incq", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"q1", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incr", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"rr1", "/.", "Sf"}], ")"}]}]}], "]"}]}], ";", "res"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2fg", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"inca", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"a2", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incb", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"b2", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incc", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"c2", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incp", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"p2", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incq", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"q2", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incr", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"rr2", "/.", "Sf"}], ")"}]}]}], "]"}]}], ";", "res"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D3fg", "[", "exp_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"inca", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"a3", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incb", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"b3", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incc", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"c3", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incp", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"p3", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incq", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"q3", "/.", "Sf"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"incr", "[", "exp", "]"}], 
          RowBox[{"(", 
           RowBox[{"rr3", "/.", "Sf"}], ")"}]}]}], "]"}]}], ";", "res"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"together", "[", 
    RowBox[{"e1_", ",", "e2_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n1", "=", 
        RowBox[{"Numerator", "[", "e1", "]"}]}], ",", 
       RowBox[{"n2", "=", 
        RowBox[{"Numerator", "[", "e2", "]"}]}], ",", 
       RowBox[{"d1", "=", 
        RowBox[{"Denominator", "[", "e1", "]"}]}], ",", 
       RowBox[{"d2", "=", 
        RowBox[{"Denominator", "[", "e2", "]"}]}], ",", "gcd", ",", "dd1", 
       ",", "dd2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"gcd", "=", 
       RowBox[{"PolynomialGCD", "[", 
        RowBox[{"d1", ",", "d2"}], "]"}]}], ";", 
      RowBox[{"dd1", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"d1", "/", "gcd"}], "]"}]}], ";", 
      RowBox[{"dd2", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"d2", "/", "gcd"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n1", " ", "dd2"}], "+", 
           RowBox[{"n2", " ", "dd1"}]}], ")"}], "/", "dd1"}], "/", "dd2"}], 
       "/", "gcd"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"together1", "[", 
    RowBox[{"e1_", ",", "e2_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n1", "=", 
        RowBox[{"Numerator", "[", "e1", "]"}]}], ",", 
       RowBox[{"n2", "=", 
        RowBox[{"Numerator", "[", "e2", "]"}]}], ",", 
       RowBox[{"d1", "=", 
        RowBox[{"Denominator", "[", "e1", "]"}]}], ",", 
       RowBox[{"d2", "=", 
        RowBox[{"Denominator", "[", "e2", "]"}]}], ",", "gcd", ",", "dd1", 
       ",", "dd2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"gcd", "=", 
       RowBox[{"PolynomialGCD", "[", 
        RowBox[{"d1", ",", "d2"}], "]"}]}], ";", 
      RowBox[{"dd1", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"d1", "/", "gcd"}], "]"}]}], ";", 
      RowBox[{"dd2", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"d2", "/", "gcd"}], "]"}]}], ";", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n1", " ", "dd2"}], "+", 
            RowBox[{"n2", " ", "dd1"}]}], ")"}], "/", "dd1"}], "/", "dd2"}], 
        "/", "gcd"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6922760667262278`*^9, 3.692276067299595*^9}, {
  3.692977355407628*^9, 3.6929773725832644`*^9}, {3.702472081775683*^9, 
  3.702472100322885*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[Nu]123", "=", "\[Nu]132"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6922761698504877`*^9, 3.6922761704595633`*^9}, {
  3.7024721027338047`*^9, 3.702472103117773*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"var1", "=", 
   RowBox[{"\[Nu]12", "/.", "listderfinsim"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"var2", "=", 
   RowBox[{"\[Nu]13", "/.", "listderfinsim"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.692276178560063*^9, 3.69227617900386*^9}, {
  3.702472104349848*^9, 3.7024721124298353`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expf", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.692288632943905*^9, 3.692288633326928*^9}, 
   3.702472105821866*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsfg", "=", 
   RowBox[{"{", 
    RowBox[{"Fa", ",", "Fb", ",", "Fc"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69228864512789*^9, 3.692288654192054*^9}, {
  3.702472115805973*^9, 3.702472116413691*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vl", "=", 
      RowBox[{"varsfg", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{
       RowBox[{"der", "[", 
        RowBox[{"var1", ",", "vl"}], "]"}], 
       RowBox[{"D3fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 1 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp2", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"der", "[", 
         RowBox[{"var2", ",", "vl"}], "]"}]}], 
       RowBox[{"D2fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 2 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp3", "=", 
      RowBox[{"together1", "[", 
       RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 3 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"expf", "=", 
      RowBox[{"together", "[", 
       RowBox[{"expf", ",", "exp3"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<============= Variable \>\"", ",", "vl", ",", 
       "\"\< is done ===============\>\""}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "varsfg", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.692276197839705*^9, 3.692276198181251*^9}, {
   3.692276236205037*^9, 3.692276236691483*^9}, {3.692288631529557*^9, 
   3.692288636294598*^9}, 3.6929773884920464`*^9, 3.7024721176461897`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsfg", "=", 
   RowBox[{"{", 
    RowBox[{"Fp", ",", "Fq", ",", "Fr"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6922886625358467`*^9, 3.692288692638873*^9}, 
   3.702472121069854*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vl", "=", 
      RowBox[{"varsfg", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{
       RowBox[{"der", "[", 
        RowBox[{"var1", ",", "vl"}], "]"}], 
       RowBox[{"D3fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 1 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp2", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"der", "[", 
         RowBox[{"var2", ",", "vl"}], "]"}]}], 
       RowBox[{"D2fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 2 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp3", "=", 
      RowBox[{"together1", "[", 
       RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 3 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"expf", "=", 
      RowBox[{"together", "[", 
       RowBox[{"expf", ",", "exp3"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<============= Variable \>\"", ",", "vl", ",", 
       "\"\< is done ===============\>\""}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "varsfg", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.692288685814457*^9, 3.6922886862003593`*^9}, 
   3.692977392075811*^9, {3.702472122750115*^9, 3.702472123150141*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsfg", "=", 
   RowBox[{"{", 
    RowBox[{"Ga", ",", "Gb", ",", "Gc"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692288696437582*^9, 3.692288716645364*^9}, 
   3.7024721275337763`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vl", "=", 
      RowBox[{"varsfg", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{
       RowBox[{"der", "[", 
        RowBox[{"var1", ",", "vl"}], "]"}], 
       RowBox[{"D3fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 1 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp2", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"der", "[", 
         RowBox[{"var2", ",", "vl"}], "]"}]}], 
       RowBox[{"D2fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 2 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp3", "=", 
      RowBox[{"together1", "[", 
       RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 3 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"expf", "=", 
      RowBox[{"together", "[", 
       RowBox[{"expf", ",", "exp3"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<============= Variable \>\"", ",", "vl", ",", 
       "\"\< is done ===============\>\""}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "varsfg", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6922887359003677`*^9, 3.69228873624339*^9}, 
   3.6929773984031363`*^9, 3.702472129950143*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varsfg", "=", 
   RowBox[{"{", 
    RowBox[{
    "Gp", ",", "Gq", ",", "Gr", ",", "Faa", ",", "Fab", ",", "Fac", ",", 
     "Fap", ",", "Faq", ",", "Far", ",", "Fbb", ",", "Fbc", ",", "Fbp", ",", 
     "Fbq", ",", "Fbr", ",", "Fcc", ",", "Fcp", ",", "Fcq", ",", "Fcr", ",", 
     "Fpp", ",", "Fpq", ",", "Fpr", ",", "Fqq", ",", "Fqr", ",", "Frr", ",", 
     "Gaa", ",", "Gab", ",", "Gac", ",", "Gap", ",", "Gaq", ",", "Gar", ",", 
     "Gbb", ",", "Gbc", ",", "Gbp", ",", "Gbq", ",", "Gbr", ",", "Gcc", ",", 
     "Gcp", ",", "Gcq", ",", "Gcr", ",", "Gpp", ",", "Gpq", ",", "Gpr", ",", 
     "Gqq", ",", "Gqr", ",", "Grr"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6922887185800467`*^9, 3.692288728361951*^9}, 
   3.7024721318320837`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vl", "=", 
      RowBox[{"varsfg", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{
       RowBox[{"der", "[", 
        RowBox[{"var1", ",", "vl"}], "]"}], 
       RowBox[{"D3fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 1 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp2", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"der", "[", 
         RowBox[{"var2", ",", "vl"}], "]"}]}], 
       RowBox[{"D2fg", "[", "vl", "]"}]}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 2 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"exp3", "=", 
      RowBox[{"together1", "[", 
       RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Part 3 of variable \>\"", ",", "vl", ",", "\"\< is done\>\""}], 
      "]"}], ";", 
     RowBox[{"expf", "=", 
      RowBox[{"together", "[", 
       RowBox[{"expf", ",", "exp3"}], "]"}]}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<============= Variable \>\"", ",", "vl", ",", 
       "\"\< is done ===============\>\""}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "varsfg", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.692288741299595*^9, 3.692288741707108*^9}, 
   3.6929774022593718`*^9, 3.702472133278067*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "\[Phi]1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"\[Phi]13", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of \[Phi]1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "\[Phi]1"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"\[Phi]12", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of \[Phi]1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of \[Phi]1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<\[Phi]1 is done\>\"", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "\[Phi]2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"\[Phi]23", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of \[Phi]2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "\[Phi]2"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"\[Phi]22", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of \[Phi]2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of \[Phi]2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<\[Phi]2 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "\[Phi]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"\[Phi]33", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of \[Phi]3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "\[Phi]3"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"\[Phi]32", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of \[Phi]3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of \[Phi]3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<\[Phi]3 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "\[Nu]1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"\[Nu]13", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of \[Nu]1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "\[Nu]1"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"\[Nu]12", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of \[Nu]1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of \[Nu]1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<\[Nu]1 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "\[Nu]2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"\[Nu]23", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of \[Nu]2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "\[Nu]2"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"\[Nu]22", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of \[Nu]2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of \[Nu]2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<\[Nu]2 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "\[Nu]3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"\[Nu]33", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of \[Nu]3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "\[Nu]3"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"\[Nu]32", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of \[Nu]3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of \[Nu]3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<\[Nu]3 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "a1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"a13", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of a1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "a1"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"a12", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of a1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of a1 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<a1 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "a2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"a23", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of a2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "a2"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"a22", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of a2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of a2 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<a2 is done\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"exp1", "=", 
   RowBox[{
    RowBox[{"der", "[", 
     RowBox[{"var1", ",", "a3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"a33", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 1 of a3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"der", "[", 
      RowBox[{"var2", ",", "a3"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"a23", "/.", "listderfinsim"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 2 of a3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exp3", "=", 
   RowBox[{"together1", "[", 
    RowBox[{"exp1", ",", "exp2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Part 3 of a3 is done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expf", "=", 
   RowBox[{"together", "[", 
    RowBox[{"expf", ",", "exp3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<a3 is done\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.692276358711738*^9, 3.69227640605303*^9}, {
  3.692977407885207*^9, 3.692977463038001*^9}, {3.70247213503865*^9, 
  3.7024721352150173`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cond", "=", "expf"}], ";"}]], "Input",
 CellChangeTimes->{{3.701419748919549*^9, 3.701419752603695*^9}, 
   3.702472144349845*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "cond", " ", "is", " ", "a", " ", "polynomial", " ", "in", " ", "a1"}], 
   ",", " ", "a2", ",", " ", "a3", ",", " ", "\[Phi]1", ",", " ", "\[Phi]2", 
   ",", " ", "\[Phi]3", ",", " ", "\[Nu]1", ",", " ", "\[Nu]2", ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]3", ".", "\[IndentingNewLine]", "If"}], " ", "the", " ", 
     "system", " ", "is", " ", "integrable", " ", "then", " ", "cond"}], "=", 
    RowBox[{
    "0.", " ", "All", " ", "coefficients", " ", "of", " ", "cond", " ", "at", 
     " ", "a1"}]}], ",", " ", "a2", ",", " ", "a3", ",", " ", "\[Phi]1", ",", 
   " ", "\[Phi]2", ",", " ", "\[Phi]3", ",", " ", "\[Nu]1", ",", " ", 
   "\[Nu]2", ",", " ", 
   RowBox[{
    RowBox[{"\[Nu]3", " ", "must", " ", 
     RowBox[{"vanish", ".", " ", "Setting"}], " ", "a1"}], "=", 
    RowBox[{"a2", "=", 
     RowBox[{"a3", "=", 
      RowBox[{
      "1", " ", "and", " ", "taking", " ", "the", " ", "coefficient", " ", 
       "at", " ", 
       RowBox[{"\[Phi]1", "^", "12"}], " ", 
       RowBox[{"\[Phi]2", "^", "9"}], " ", 
       RowBox[{"\[Phi]3", "^", "6"}], " ", 
       RowBox[{"\[Nu]1", "^", "6"}], " ", "\[Nu]2", " ", 
       RowBox[{"\[Nu]3", "^", "3"}], " ", "we", " ", 
       RowBox[{"obtain", ":"}]}]}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701419400629903*^9, 3.701419420129963*^9}, {
  3.701419710133849*^9, 3.701419914644938*^9}, {3.7024721461305313`*^9, 
  3.702472147902012*^9}},
 Background->RGBColor[1, 1, 0]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"jj1", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"cond", ",", "\[Phi]1", ",", "12"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"jj2", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"jj1", ",", "\[Phi]2", ",", "9"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"jj3", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"jj2", ",", "\[Phi]3", ",", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"jj4", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"jj3", ",", "\[Nu]1", ",", "6"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"jj5", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"jj4", ",", "\[Nu]2", ",", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"jj6", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"jj5", ",", "\[Nu]3", ",", "3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"jj", "=", 
     RowBox[{"Factor", "[", "jj6", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.701419943303575*^9, 3.70141994368058*^9}, {
  3.702472150733964*^9, 3.702472154877973*^9}}],

Cell[BoxData[{"jj", "\n", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["Fq", "5"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Fc", " ", "Fq", " ", "Ga"}], "-", 
     RowBox[{"Fb", " ", "Fr", " ", "Ga"}], "-", 
     RowBox[{"Fc", " ", "Fp", " ", "Gb"}], "+", 
     RowBox[{"Fa", " ", "Fr", " ", "Gb"}], "+", 
     RowBox[{"Fb", " ", "Fp", " ", "Gc"}], "-", 
     RowBox[{"Fa", " ", "Fq", " ", "Gc"}], "-", 
     RowBox[{"Fr", " ", "Gb", " ", "Gp"}], "+", 
     RowBox[{"Fq", " ", "Gc", " ", "Gp"}], "+", 
     RowBox[{"Fr", " ", "Ga", " ", "Gq"}], "-", 
     RowBox[{"Fp", " ", "Gc", " ", "Gq"}], "-", 
     RowBox[{"Fq", " ", "Ga", " ", "Gr"}], "+", 
     RowBox[{"Fp", " ", "Gb", " ", "Gr"}]}], ")"}], "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "Fq", " ", "Fqr", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gb"}], "+", 
     RowBox[{"Fqq", " ", 
      SuperscriptBox["Fr", "3"], " ", "Gb"}], "+", 
     RowBox[{
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Frr", " ", "Gb"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fqr", " ", "Fr", " ", "Gc"}], "-", 
     RowBox[{"Fq", " ", "Fqq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gc"}], "-", 
     RowBox[{
      SuperscriptBox["Fq", "3"], " ", "Frr", " ", "Gc"}], "+", 
     RowBox[{"Fc", " ", "Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gqq"}], "-", 
     RowBox[{"Fb", " ", 
      SuperscriptBox["Fr", "3"], " ", "Gqq"}], "+", 
     RowBox[{
      SuperscriptBox["Fr", "3"], " ", "Gq", " ", "Gqq"}], "-", 
     RowBox[{"2", " ", "Fc", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gqr"}], "+", 
     RowBox[{"2", " ", "Fb", " ", "Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gqr"}], "-", 
     RowBox[{"2", " ", "Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gq", " ", "Gqr"}], "-", 
     RowBox[{"Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gqq", " ", "Gr"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gqr", " ", "Gr"}], "+", 
     RowBox[{"Fc", " ", 
      SuperscriptBox["Fq", "3"], " ", "Grr"}], "-", 
     RowBox[{"Fb", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Grr"}], "+", 
     RowBox[{
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gq", " ", "Grr"}], "-", 
     RowBox[{
      SuperscriptBox["Fq", "3"], " ", "Gr", " ", "Grr"}]}], ")"}], 
   "2"]}]}], "Input",
 CellChangeTimes->{{3.70141995441181*^9, 3.7014199547833977`*^9}, {
  3.702472157469984*^9, 3.702472157821906*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cond1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "Fq", " ", "Fqr", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gb"}], "+", 
     RowBox[{"Fqq", " ", 
      SuperscriptBox["Fr", "3"], " ", "Gb"}], "+", 
     RowBox[{
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Frr", " ", "Gb"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fqr", " ", "Fr", " ", "Gc"}], "-", 
     RowBox[{"Fq", " ", "Fqq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gc"}], "-", 
     RowBox[{
      SuperscriptBox["Fq", "3"], " ", "Frr", " ", "Gc"}], "+", 
     RowBox[{"Fc", " ", "Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gqq"}], "-", 
     RowBox[{"Fb", " ", 
      SuperscriptBox["Fr", "3"], " ", "Gqq"}], "+", 
     RowBox[{
      SuperscriptBox["Fr", "3"], " ", "Gq", " ", "Gqq"}], "-", 
     RowBox[{"2", " ", "Fc", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gqr"}], "+", 
     RowBox[{"2", " ", "Fb", " ", "Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gqr"}], "-", 
     RowBox[{"2", " ", "Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gq", " ", "Gqr"}], "-", 
     RowBox[{"Fq", " ", 
      SuperscriptBox["Fr", "2"], " ", "Gqq", " ", "Gr"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gqr", " ", "Gr"}], "+", 
     RowBox[{"Fc", " ", 
      SuperscriptBox["Fq", "3"], " ", "Grr"}], "-", 
     RowBox[{"Fb", " ", 
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Grr"}], "+", 
     RowBox[{
      SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gq", " ", "Grr"}], "-", 
     RowBox[{
      SuperscriptBox["Fq", "3"], " ", "Gr", " ", "Grr"}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.701419700691237*^9, 3.701419971608326*^9, {3.7024721614861517`*^9, 
   3.7024721619982023`*^9}},
 Background->RGBColor[1, 1, 0]],

Cell[TextData[StyleBox["This cond1 is equivalent to one of the equations of \
the system of linear degeneracy. In the file SL6-action it is shown that the \
equivalence group acts transitively on the system, and we deduce there that \
given only one this equation and SL6-invariance (known apriori for both the \
integrability property and the system of linear degeneracy). Thus \
integrability of the 2x2 system describing sixfolds X<Gr(4,6) implies linear \
degeneracy.",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.70262793999018*^9, 3.7026281231427937`*^9}, {
  3.702628269959116*^9, 3.702628270983131*^9}}]
},
WindowSize->{1245, 789},
WindowMargins->{{1, Automatic}, {Automatic, 82}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->""},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 519, 7, 31, "Text"],
Cell[1067, 29, 681, 9, 131, "Text"],
Cell[1751, 40, 81845, 2331, 4332, "Input"],
Cell[83599, 2373, 2124, 79, 287, "Input"],
Cell[85726, 2454, 221, 5, 48, "Input"],
Cell[CellGroupData[{
Cell[85972, 2463, 840, 14, 275, "Input"],
Cell[86815, 2479, 70, 1, 32, "Output"]
}, Open  ]],
Cell[86900, 2483, 1130, 31, 103, "Input"],
Cell[88033, 2516, 45847, 1354, 1098, "Input"],
Cell[133883, 3872, 5049, 137, 517, "Input"],
Cell[138935, 4011, 317, 7, 48, "Input"],
Cell[139255, 4020, 19537, 585, 584, "Input"],
Cell[CellGroupData[{
Cell[158817, 4609, 604, 17, 79, "Input"],
Cell[159424, 4628, 70, 1, 32, "Output"]
}, Open  ]],
Cell[159509, 4632, 578, 11, 50, "Input"],
Cell[160090, 4645, 226, 5, 32, "Input"],
Cell[160319, 4652, 609, 17, 103, "Input"],
Cell[160931, 4671, 646, 20, 57, "Input"],
Cell[CellGroupData[{
Cell[161602, 4695, 608, 17, 79, "Input"],
Cell[162213, 4714, 73, 1, 32, "Output"]
}, Open  ]],
Cell[162301, 4718, 230, 5, 32, "Input"],
Cell[162534, 4725, 613, 17, 103, "Input"],
Cell[163150, 4744, 649, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[163824, 4767, 585, 17, 79, "Input"],
Cell[164412, 4786, 71, 1, 32, "Output"]
}, Open  ]],
Cell[164498, 4790, 205, 5, 32, "Input"],
Cell[164706, 4797, 609, 18, 103, "Input"],
Cell[165318, 4817, 626, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[165969, 4840, 585, 17, 79, "Input"],
Cell[166557, 4859, 73, 1, 32, "Output"]
}, Open  ]],
Cell[166645, 4863, 203, 5, 32, "Input"],
Cell[166851, 4870, 586, 17, 103, "Input"],
Cell[167440, 4889, 626, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[168091, 4912, 586, 17, 79, "Input"],
Cell[168680, 4931, 73, 1, 32, "Output"]
}, Open  ]],
Cell[168768, 4935, 203, 5, 32, "Input"],
Cell[168974, 4942, 610, 18, 103, "Input"],
Cell[169587, 4962, 625, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[170237, 4985, 583, 17, 79, "Input"],
Cell[170823, 5004, 73, 1, 32, "Output"]
}, Open  ]],
Cell[170911, 5008, 205, 5, 32, "Input"],
Cell[171119, 5015, 584, 17, 103, "Input"],
Cell[171706, 5034, 626, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[172357, 5057, 584, 17, 79, "Input"],
Cell[172944, 5076, 72, 1, 32, "Output"]
}, Open  ]],
Cell[173031, 5080, 205, 5, 32, "Input"],
Cell[173239, 5087, 584, 17, 103, "Input"],
Cell[173826, 5106, 626, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[174477, 5129, 587, 17, 79, "Input"],
Cell[175067, 5148, 70, 1, 32, "Output"]
}, Open  ]],
Cell[175152, 5152, 203, 5, 32, "Input"],
Cell[175358, 5159, 584, 17, 103, "Input"],
Cell[175945, 5178, 628, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[176598, 5201, 589, 17, 79, "Input"],
Cell[177190, 5220, 72, 1, 32, "Output"]
}, Open  ]],
Cell[177277, 5224, 205, 5, 32, "Input"],
Cell[177485, 5231, 586, 17, 103, "Input"],
Cell[178074, 5250, 623, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[178722, 5273, 585, 17, 79, "Input"],
Cell[179310, 5292, 70, 1, 32, "Output"]
}, Open  ]],
Cell[179395, 5296, 205, 5, 32, "Input"],
Cell[179603, 5303, 589, 17, 103, "Input"],
Cell[180195, 5322, 628, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[180848, 5345, 590, 17, 79, "Input"],
Cell[181441, 5364, 72, 1, 32, "Output"]
}, Open  ]],
Cell[181528, 5368, 206, 5, 32, "Input"],
Cell[181737, 5375, 588, 17, 103, "Input"],
Cell[182328, 5394, 628, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[182981, 5417, 594, 17, 79, "Input"],
Cell[183578, 5436, 70, 1, 32, "Output"]
}, Open  ]],
Cell[183663, 5440, 208, 5, 32, "Input"],
Cell[183874, 5447, 586, 17, 103, "Input"],
Cell[184463, 5466, 628, 19, 57, "Input"],
Cell[CellGroupData[{
Cell[185116, 5489, 590, 17, 79, "Input"],
Cell[185709, 5508, 70, 1, 32, "Output"]
}, Open  ]],
Cell[185794, 5512, 204, 5, 32, "Input"],
Cell[186001, 5519, 1314, 38, 41, "Input"],
Cell[187318, 5559, 260, 5, 32, "Input"],
Cell[187581, 5566, 741, 21, 126, "Input"],
Cell[188325, 5589, 213, 5, 32, "Input"],
Cell[188541, 5596, 608, 17, 64, "Input"],
Cell[189152, 5615, 213, 5, 32, "Input"],
Cell[189368, 5622, 206, 5, 32, "Input"],
Cell[189577, 5629, 741, 21, 126, "Input"],
Cell[190321, 5652, 213, 5, 32, "Input"],
Cell[190537, 5659, 271, 7, 34, "Input"],
Cell[190811, 5668, 215, 5, 32, "Input"],
Cell[191029, 5675, 741, 21, 126, "Input"],
Cell[CellGroupData[{
Cell[191795, 5700, 164, 3, 32, "Input"],
Cell[191962, 5705, 72, 1, 32, "Output"]
}, Open  ]],
Cell[192049, 5709, 205, 5, 32, "Input"],
Cell[192257, 5716, 356, 10, 56, "Input"],
Cell[192616, 5728, 680, 19, 126, "Input"],
Cell[193299, 5749, 352, 10, 56, "Input"],
Cell[193654, 5761, 687, 19, 126, "Input"],
Cell[194344, 5782, 352, 10, 56, "Input"],
Cell[194699, 5794, 683, 19, 126, "Input"],
Cell[195385, 5815, 351, 10, 56, "Input"],
Cell[195739, 5827, 684, 19, 126, "Input"],
Cell[196426, 5848, 353, 10, 56, "Input"],
Cell[196782, 5860, 684, 19, 126, "Input"],
Cell[197469, 5881, 353, 10, 56, "Input"],
Cell[197825, 5893, 684, 19, 126, "Input"],
Cell[198512, 5914, 351, 10, 56, "Input"],
Cell[198866, 5926, 682, 19, 126, "Input"],
Cell[199551, 5947, 349, 10, 56, "Input"],
Cell[199903, 5959, 684, 19, 126, "Input"],
Cell[200590, 5980, 349, 10, 56, "Input"],
Cell[200942, 5992, 684, 19, 126, "Input"],
Cell[201629, 6013, 355, 10, 56, "Input"],
Cell[201987, 6025, 683, 19, 126, "Input"],
Cell[202673, 6046, 353, 10, 56, "Input"],
Cell[203029, 6058, 680, 19, 126, "Input"],
Cell[203712, 6079, 350, 10, 56, "Input"],
Cell[204065, 6091, 687, 19, 126, "Input"],
Cell[204755, 6112, 184, 4, 34, "Input"],
Cell[204942, 6118, 308, 8, 48, "Input"],
Cell[205253, 6128, 23117, 557, 1480, "Input"],
Cell[228373, 6687, 209, 4, 32, "Input"],
Cell[228585, 6693, 345, 8, 57, "Input"],
Cell[228933, 6703, 162, 4, 34, "Input"],
Cell[229098, 6709, 248, 6, 34, "Input"],
Cell[229349, 6717, 1697, 47, 240, "Input"],
Cell[231049, 6766, 228, 6, 34, "Input"],
Cell[231280, 6774, 1623, 46, 240, "Input"],
Cell[232906, 6822, 228, 6, 34, "Input"],
Cell[233137, 6830, 1600, 46, 240, "Input"],
Cell[234740, 6878, 781, 14, 57, "Input"],
Cell[235524, 6894, 1599, 46, 240, "Input"],
Cell[237126, 6942, 10969, 343, 1843, "Input"],
Cell[248098, 7287, 165, 4, 34, "Input"],
Cell[248266, 7293, 1534, 34, 117, "Input"],
Cell[249803, 7329, 1213, 35, 194, "Input"],
Cell[251019, 7366, 2549, 61, 118, "Input"],
Cell[253571, 7429, 1874, 46, 111, "Input"],
Cell[255448, 7477, 630, 9, 71, "Text"]
}
]
*)



==> anc/DFKN-2017-Involution.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group labelreference="L2172" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This worksheet accompanies the paper B.Doubrov, E.Ferapontov. B.Kruglikov, V.Novikov &quot;Integrable systems in 4D associated with sixfolds in Gr(4,6)&quot;.
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 17, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2174" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2173" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">In this worksheet we perform the prolongation-projection analysis of the system of linear degeneracy of 2x2 systems. In other words we complete the system to formally integrable (bring to involution) by adding all compatibility conditions. The computations are excessive, so to simplify them we substitute a nondegenerate 1-jet, which does not restricts the generality due to almost transitivity of the symmetry group action.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L2171" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L260" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVExUG9seW5vbWlhbElkZWFsc0YnRi9GMkY5RjlGNS1GLDYlUSxQcmVmZXJlbmNlc0YnRi9GMi1GUzYkLUYjNiotRiw2I1EhRictSSNtc0dGJDYjUTBTaG93RnJhbWVQcm9tcHRGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIidGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTExMTExMWVtRicvRk5GZ3AtRiw2JUY9Ri9GMkZqcEZaRjlGOUY1RlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVExUG9seW5vbWlhbElkZWFsc0YnRi9GMkY5RjlGNS1GLDYlUSxQcmVmZXJlbmNlc0YnRi9GMi1GUzYkLUYjNiotRiw2I1EhRictSSNtc0dGJDYjUTBTaG93RnJhbWVQcm9tcHRGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIidGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTExMTExMWVtRicvRk5GZ3AtRiw2JUY9Ri9GMkZqcEZaRjlGOUY1RlpGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L257" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ly1GLDYlUSN1MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjdTJGJ0YvRjJGQS1GLDYlUSN1M0YnRi9GMkZBLUYsNiVRI3YxRidGL0YyRkEtRiw2JVEjdjJGJ0YvRjJGQS1GLDYlUSN2M0YnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYnLUYsNiVRImZGJ0YvRjJGQS1GLDYlUSJnRidGL0YyRmVvRkVGRUZnb0Zqb0ZBLUYsNiVRIkpGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRmVvRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmNxRmVvRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ly1GLDYlUSN1MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjdTJGJ0YvRjJGQS1GLDYlUSN1M0YnRi9GMkZBLUYsNiVRI3YxRidGL0YyRkEtRiw2JVEjdjJGJ0YvRjJGQS1GLDYlUSN2M0YnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYnLUYsNiVRImZGJ0YvRjJGQS1GLDYlUSJnRidGL0YyRmVvRkVGRUZnb0Zqb0ZBLUYsNiVRIkpGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRmVvRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmNxRmVvRkU=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L255" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2175" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These EQ are the equations of linear degeneracy in 4D: they are 20 in number. We are going to compute differential closure of this second order system. 
Below is the nondegenerate 1-jet (called pt) that we are going to substitute throughout our computations (after the proper prolongation is being made) to simplify and compare the output.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L278" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZpbi1GLDYlUSJmRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmZuNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVC1GUDYmLUYjNiUtRmZuNiRRIjJGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZlbkZnb0ZULUZQNiYtRiM2JS1GZm42JFEiM0YnRjlGaW5GOUY5RltvRl5vRmFvRmRvRmdvRlQtRlA2Ji1GIzYlLUZmbjYkUSI0RidGOUZpbkY5RjlGW29GXm9GYW9GZW5GZ29GVC1GUDYmLUYjNiUtRmZuNiRRIjVGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0Zkb0Znb0ZULUZQNiYtRiM2JS1GZm42JFEiNkYnRjlGaW5GOUY5RltvRl5vRmFvRmRvRmdvLUYsNiVRImdGJ0YvRjJGV0Zhb0Zkb0Znb0ZickZfcEZhb0Zkb0Znb0ZickZmcEZhb0ZlbkZnb0ZickZdcUZhb0Zkb0Znb0ZickZkcUZhb0Zkb0Znb0ZickZbckZhb0Zkb0ZpbkY5RjkvRlxvUSJ8ZnJGJy9GX29RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxwLyUmZGVwdGhHRmFzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdczYmRl9zRmJzRmRzL0Znc1ElYXV0b0YnLUYsNiVRJHNwdEYnRi9GMkY1LUYsNiVRJnNvbHZlRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2JkYrRmdvLUYsNiVRI0VRRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0Zqb0ZARkJGREZGRkhGW3BGTS1GIzYlLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRl10RjlGOUY5LUYsNiNRIUYnRmluRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZpbi1GLDYlUSJmRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmZuNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVC1GUDYmLUYjNiUtRmZuNiRRIjJGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZlbkZnb0ZULUZQNiYtRiM2JS1GZm42JFEiM0YnRjlGaW5GOUY5RltvRl5vRmFvRmRvRmdvRlQtRlA2Ji1GIzYlLUZmbjYkUSI0RidGOUZpbkY5RjlGW29GXm9GYW9GZW5GZ29GVC1GUDYmLUYjNiUtRmZuNiRRIjVGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0Zkb0Znb0ZULUZQNiYtRiM2JS1GZm42JFEiNkYnRjlGaW5GOUY5RltvRl5vRmFvRmRvRmdvLUYsNiVRImdGJ0YvRjJGV0Zhb0Zkb0Znb0ZickZfcEZhb0Zkb0Znb0ZickZmcEZhb0ZlbkZnb0ZickZdcUZhb0Zkb0Znb0ZickZkcUZhb0Zkb0Znb0ZickZbckZhb0Zkb0ZpbkY5RjkvRlxvUSJ8ZnJGJy9GX29RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxwLyUmZGVwdGhHRmFzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdczYmRl9zRmJzRmRzL0Znc1ElYXV0b0YnLUYsNiVRJHNwdEYnRi9GMkY1LUYsNiVRJnNvbHZlRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2JkYrRmdvLUYsNiVRI0VRRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGO0Zqb0ZARkJGREZGRkhGW3BGTS1GIzYlLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRl10RjlGOUY5LUYsNiNRIUYnRmluRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PEwvJkkiZkc2IjYkIiIiRigsJComIiIjRigmSSJnR0YmNiRGKCIiJUYoISIiLyZGJTYkRihGKywqJkYlRi5GMCZGLTYkRigiIiRGMCZGLTYkRigiIiZGMCZGLTYkRitGL0YwLyZGJUY3LComRiVGOkYwJkYlRj1GMCZGLTYkRi9GO0YwJkYtNiRGK0Y4RjAvRjVGNS9GQUZBLyZGJTYkRigiIidGSi8mRiU2JEYrRisiIiEvJkYlRkYsKiZGJUZERjAmRi02JEYrRkxGMCZGLTYkRjhGO0YwJkYtNiRGL0ZMRigvRkJGQi8mRiU2JEYrRjssKkZURihGVUYoRldGKEZZRjAvJkYlRlYsKiZGJUZYRjAmRi02JEY7RkxGMCZGJUZaRigmRi02JEY4RkxGKC8mRiU2JEY4RjgsJiomRitGKEZgb0YoRjAqJkYrRihGYW9GKEYwLyZGJTYkRjhGL0Zqby9GXW9GXW8vJkYlRmJvLCQmRiVGX29GMC8mRiU2JEYvRi8sLiomRitGKCZGLUZLRihGMComRitGKCZGLUZbcEYoRjAqJkYrRihGQUYoRigqJkYrRihGQkYoRigqJkYrRihGQ0YoRigqJkYrRihGRUYoRigvRlRGVC9GYG9GYG8vJkYlNiRGO0Y7LCQqJkYrRihGXm9GKEYoL0ZgcEZgcC8mRiU2JEZMRkxGUC8mRi1GJ0ZQLyZGLUYzRiwvRjZGNi9GLEYsL0Y5RjkvRmZwRmZwLyZGLUZPLCoqJkYrRihGNUYoRigqJkYrRihGNkYoRigqJkYrRihGOUYoRigqJkYrRihGPEYoRigvRkVGRS9GPEY8LyZGLUZobkZDL0ZVRlUvJkYtRmVvLCgqJkYrRihGSkYoRjAqJkYrRihGam9GKEYwKiZGK0YoRllGKEYwL0ZocEZocC9GV0ZXL0Zhb0Zhby8mRi1GY3AsJkZjckYwRmRyRjAvRkNGQy9GWUZZLyZGLUZhcUZQL0Zeb0Zeby8mRi1GZ3EsJComRitGKEZgcEYoRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNV</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L327" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L245" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZPLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1JI21uR0YkNiRRIzQyRidGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRjY2L1EjaWZGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkc3B0RidGL0YyLUZQNiYtRiM2JUZbcEZXRjlGOS9GWlEiW0YnL0ZnblEiXUYnRldGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMi1GUDYkLUYjNiVGYnEtRlA2Ji1GIzYkRltwRjlGOUZpcUZbckY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiZGVEZbcUZjckY5RlRGV0Y5RjlGWUZmbkZpbi1GNjYvUSNmaUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRjY2L1Ejb2RGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZlb0ZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRl11LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZpdDYmRlt1Rl51RmB1L0ZjdVElYXV0b0YnLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2J0ZicS1GNjYtUSIsRidGOUY7Rmd0RkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zgdi1GUDYkLUYjNiYtRiw2JVEjcHRGJ0YvRjJGZ3YtRiw2JVEjRVFGJ0YvRjJGOUY5RjlGOUY5RjlGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZPLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1JI21uR0YkNiRRIzQyRidGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRjY2L1EjaWZGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkc3B0RidGL0YyLUZQNiYtRiM2JUZbcEZXRjlGOS9GWlEiW0YnL0ZnblEiXUYnRldGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMi1GUDYkLUYjNiVGYnEtRlA2Ji1GIzYkRltwRjlGOUZpcUZbckY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiZGVEZbcUZjckY5RlRGV0Y5RjlGWUZmbkZpbi1GNjYvUSNmaUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRjY2L1Ejb2RGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZlb0ZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRl11LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZpdDYmRlt1Rl51RmB1L0ZjdVElYXV0b0YnLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2J0ZicS1GNjYtUSIsRidGOUY7Rmd0RkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zgdi1GUDYkLUYjNiYtRiw2JVEjcHRGJ0YvRjJGZ3YtRiw2JVEjRVFGJ0YvRjJGOUY5RjlGOUY5RjlGV0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNB</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L261" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEkRVEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsRlQtRlA2JC1GIzYsLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjRVFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjlGYHBGaHAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcC1GX3E2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgcEZnb0ZbcUZecUZicS1GX3E2JFEjMjBGJ0Y5RltyRjlGOUZbckY5RjkvRltwUSJ8ZnJGJy9GXnBRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlRitGW3JGOUY5LUY2Ni1RIjtGJ0Y5RjtGY3BGQEZCRkRGRkZIRmRwRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZXAvJSZkZXB0aEdGZnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmJzNiZGZHNGZ3NGaXMvRlx0USVhdXRvRictRiw2JVElRVEzc0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSRzcHRGJ0YvRjJGYHBGXHUtRlA2JC1GIzYmLUYsNiVRI3B0RidGL0YyRmBwRitGOUY5RjlGOUY5RjlGZHJGYXNGXnQtRiw2JVEkanQzRidGL0YyRjUtRlA2Ji1GIzYoRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRImZGJ0YvRjItRlA2Ji1GIzYoRmdvRmBwRmhwRmBwLUYsNiVRImtGJ0YvRjJGOUY5RmpvRl1wRmBwRmd3RltxRmhwRmJxRmhxRjlGOUZgcEZocEZbcUZnb0ZicUZocUY5RjlGYHBGZ29GW3FGXnFGYnFGaHFGOUY5RmBwLUYjNiVGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNistRiw2JVEiZ0YnRi9GMkZjd0ZgcEZnd0ZbcUZocEZicUZocUY5RjlGYHBGaHBGW3FGZ29GYnFGaHFGOUY5RmBwRmdvRltxRl5xRmJxRmhxRjlGOUY5LUYsNiNRIUYnRjlGOUZgckZickZkckZnci1GUDYkLUYjNiRGXXZGOUY5RltyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEkRVEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsRlQtRlA2JC1GIzYsLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjRVFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjlGYHBGaHAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcC1GX3E2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgcEZnb0ZbcUZecUZicS1GX3E2JFEjMjBGJ0Y5RltyRjlGOUZbckY5RjkvRltwUSJ8ZnJGJy9GXnBRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlRitGW3JGOUY5LUY2Ni1RIjtGJ0Y5RjtGY3BGQEZCRkRGRkZIRmRwRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZXAvJSZkZXB0aEdGZnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmJzNiZGZHNGZ3NGaXMvRlx0USVhdXRvRictRiw2JVElRVEzc0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSRzcHRGJ0YvRjJGYHBGXHUtRlA2JC1GIzYmLUYsNiVRI3B0RidGL0YyRmBwRitGOUY5RjlGOUY5RjlGZHJGYXNGXnQtRiw2JVEkanQzRidGL0YyRjUtRlA2Ji1GIzYoRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRImZGJ0YvRjItRlA2Ji1GIzYoRmdvRmBwRmhwRmBwLUYsNiVRImtGJ0YvRjJGOUY5RmpvRl1wRmBwRmd3RltxRmhwRmJxRmhxRjlGOUZgcEZocEZbcUZnb0ZicUZocUY5RjlGYHBGZ29GW3FGXnFGYnFGaHFGOUY5RmBwLUYjNiVGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNistRiw2JVEiZ0YnRi9GMkZjd0ZgcEZnd0ZbcUZocEZicUZocUY5RjlGYHBGaHBGW3FGZ29GYnFGaHFGOUY5RmBwRmdvRltxRl5xRmJxRmhxRjlGOUY5LUYsNiNRIUYnRjlGOUZgckZickZkckZnci1GUDYkLUYjNiRGXXZGOUY5RltyRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ/Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ3Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2176" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">EQ3 is the system obtained by 1-prolongation from EQ. The number of equations is 6\302\26720=120. The number of 3-jet variables is 112, so some combinations of these 3rd order (quasilinear) equations shall give (new? we will see) 2nd order equations.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L258" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEkU2wzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElRVEzc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGp0M0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRistRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUYsNiVRJGZ2M0YnRi9GMkY1LUZTNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvRmRwUSJ8ZnJGJy9GZ3BRInxockYnRmFvLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYXNGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmRzLUYsNiVRImlGJ0YvRjJGZXMtRjY2L1EjdG9GJ0Zec0Zgc0Zic0Y7Rj5GQEZCRkRGRkZIRmhuRmRzRmVzRmRvRmdvRmVzLUY2Ni9RI2RvRidGXnNGYHNGYnNGO0Y+RkBGQkZERkZGSEZobkZkc0Zlcy1GNjYvUSNpZkYnRl5zRmBzRmJzRjtGPkZARkJGREZGRkhGaG5GZHNGZXMtRiw2JVEkbGhzRidGL0YyLUZTNiQtRiM2JkYrRltwLUZTNiYtRiM2JEZoc0Y5RjlGY3BGZnBGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZndEZlcy1GNjYvUSV0aGVuRidGXnNGYHNGYnNGO0Y+RkBGQkZERkZGSEZobkZkc0Zlc0ZdckY1Rl1yRmVzLUY2Ni9RJnVuaW9uRidGXnNGYHNGYnNGO0Y+RkBGQkZERkZGSEZobkZkc0Zlcy1GUzYmLUYjNiZGZHItRiM2JUZkdEZndEY5RmRyRjlGOUZnckZpckZhby1GNjYvUSNmaUYnRl5zRmBzRmJzRjtGPkZARkJGREZGRkhGaG5GZHNGYW8tRjY2L1Ejb2RGJ0Zec0Zgc0Zic0Y7Rj5GQEZCRkRGRkZIRmhuRmRzRmFvRmRvLUZTNiQtRiM2JEZdckY5RjlGX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEkU2wzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElRVEzc0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGp0M0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRistRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmduRkBGQkZERkZGSEZobkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUYsNiVRJGZ2M0YnRi9GMkY1LUZTNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvRmRwUSJ8ZnJGJy9GZ3BRInxockYnRmFvLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYXNGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmRzLUYsNiVRImlGJ0YvRjJGZXMtRjY2L1EjdG9GJ0Zec0Zgc0Zic0Y7Rj5GQEZCRkRGRkZIRmhuRmRzRmVzRmRvRmdvRmVzLUY2Ni9RI2RvRidGXnNGYHNGYnNGO0Y+RkBGQkZERkZGSEZobkZkc0Zlcy1GNjYvUSNpZkYnRl5zRmBzRmJzRjtGPkZARkJGREZGRkhGaG5GZHNGZXMtRiw2JVEkbGhzRidGL0YyLUZTNiQtRiM2JkYrRltwLUZTNiYtRiM2JEZoc0Y5RjlGY3BGZnBGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZndEZlcy1GNjYvUSV0aGVuRidGXnNGYHNGYnNGO0Y+RkBGQkZERkZGSEZobkZkc0Zlc0ZdckY1Rl1yRmVzLUY2Ni9RJnVuaW9uRidGXnNGYHNGYnNGO0Y+RkBGQkZERkZGSEZobkZkc0Zlcy1GUzYmLUYjNiZGZHItRiM2JUZkdEZndEY5RmRyRjlGOUZnckZpckZhby1GNjYvUSNmaUYnRl5zRmBzRmJzRjtGPkZARkJGREZGRkhGaG5GZHNGYW8tRjY2L1Ejb2RGJ0Zec0Zgc0Zic0Y7Rj5GQEZCRkRGRkZIRmhuRmRzRmFvRmRvLUZTNiQtRiM2JEZdckY5RjlGX29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ3Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM8</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L276" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkZnYzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkZnYzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZGLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYqLUkjbW5HRiQ2JFEiMUYnL0Y5USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY+NiRRIjRGJ0ZBRkMtRj42JFEiNkYnRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRklGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkMtRi82JUYxLUYsNiotRj42JFEiMkYnRkFGQy1GPjYkUSIzRidGQUZDRltwRlxvRl9vRkFGYW9GQy1GLzYlRjEtRiw2KkZob0ZDRltwRkNGZm5GXG9GX29GQUZhb0ZDLUYvNiVGMS1GLDYqRmhvRkNGZm5GQ0ZmbkZcb0Zfb0ZBRmFvRkMtRi82JUYxLUYsNipGaG9GQ0ZmbkZDRmluRlxvRl9vRkFGYW9GQy1GLzYlRjEtRiw2KkZbcEZDRltwRkNGW3BGXG9GX29GQUZhb0ZDLUYvNiVGMS1GLDYqRltwRkNGW3BGQ0ZmbkZcb0Zfb0ZBRmFvRkMtRi82JUYxLUYsNipGW3BGQ0ZbcEZDLUY+NiRRIjVGJ0ZBRlxvRl9vRkFGYW9GQy1GLzYlRjEtRiw2KkZbcEZDRmZuRkNGZm5GXG9GX29GQUZhb0ZDLUYvNiVGMS1GLDYqRltwRkNGZm5GQ0ZmcUZcb0Zfb0ZBRmFvRkMtRi82JUYxLUYsNipGW3BGQ0ZmbkZDRmluRlxvRl9vRkFGYW9GQy1GLzYlRjEtRiw2KkZbcEZDRmZxRkNGaW5GXG9GX29GQUZhb0ZDLUYvNiVGMS1GLDYqRmZuRkNGZm5GQ0ZmbkZcb0Zfb0ZBRmFvRkMtRi82JUYxLUYsNipGZm5GQ0ZmbkZDRmZxRlxvRl9vRkFGYW9GQy1GLzYlRjEtRiw2KkZmbkZDRmZuRkNGaW5GXG9GX29GQUZhb0ZDLUYvNiVGMS1GLDYqRmZuRkNGZnFGQ0ZpbkZcb0Zfb0ZBRmFvRkMtRi82JUYxLUYsNipGZm5GQ0ZpbkZDRmluRlxvRl9vRkFGYW9GXG9GX29GQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PDMmSSJnRzYiNiUiIiIiIiUiIicmRiQ2JSIiIyIiJEYtJkYkNiVGLEYtRigmRiQ2JUYsRihGKCZGJDYlRixGKEYpJkYkNiVGLUYtRi0mRiQ2JUYtRi1GKCZGJDYlRi1GLSIiJiZGJDYlRi1GKEYoJkYkNiVGLUYoRjomRiQ2JUYtRihGKSZGJDYlRi1GOkYpJkYkNiVGKEYoRigmRiQ2JUYoRihGOiZGJDYlRihGKEYpJkYkNiVGKEY6RikmRiQ2JUYoRilGKQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2177" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">So there are 112-17=95 equations with independent 3-symbol among 120 third order equations in EQ3. The free jets are fv3 (in totality 17). Sl3[2] gives the equations of the 2nd order (pt substituted) that are obtained by the projection (these are differential syzygies from EQ3). We see it is the quadratic ideal by the 2-jet variables (dependence on 1-jet is more complicated, but it is of no importance for this computation).</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L299" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRTbDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjJGJy9GOFEnbm9ybWFsRidGQ0ZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkNGKy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkM=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRTbDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1JI21uR0YkNiRRIjJGJy9GOFEnbm9ybWFsRidGQ0ZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkNGKy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZWLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNigtSSNtbkdGJDYkUSI1RicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiNkYnRkMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRktGQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkkvRk1GS0ZORlBGUkZURlZGWC9GZm5GWi1GIzYkLUYsNiotRjE2JUYzLUYsNigtRkA2JFEiM0YnRkNGRUY/RltvRl5vRkNGYG8tRkY2LVEoJm1pbnVzO0YnRkNGSUZmb0ZORlBGUkZURlYvRllRLDAuMjIyMjIyMmVtRicvRmZuRmdwLUYxNiVGMy1GLDYoLUZANiRRIjRGJ0ZDRkVGaG5GW29GXm9GQ0Zgb0ZjcC1GMTYlLUY0NiVRImdGJ0Y3RjotRiw2KEZgcEZFRmhuRltvRl5vRkNGYG8tRkY2LVEiK0YnRkNGSUZmb0ZORlBGUkZURlZGZnBGaHAtRjE2JUZicUY9RmBvRkNGQ0ZDRkUtRiw2Ji1GMTYlRmJxLUYsNigtRkA2JFEiMUYnRkNGRUZdcUZbb0Zeb0ZDRmBvRmNvLUYxNiVGYnEtRiw2KEZickZFRj9GW29GXm9GQ0Zgb0ZDRkUtRiw2JkZlckZjby1GIzYkLUYsNigtRjE2JUZicS1GLDYoLUZANiRRIjJGJ0ZDRkVGaG5GW29GXm9GQ0Zgb0ZncS1GMTYlRmJxRl5wRmBvRmNwLUYxNiVGYnFGW3FGYG9GQ0ZDRkNGRS1GLDYmRmVyRmNvLUYjNiQtRiw2Ki1GMTYlRmJxLUYsNihGYnJGRUZobkZbb0Zeb0ZDRmBvRmNwLUYxNiVGYnEtRiw2KEZjc0ZFRmBwRltvRl5vRkNGYG9GZ3EtRjE2JUZicS1GLDYoRmBwRkVGXXFGW29GXm9GQ0Zgb0ZjcC1GMTYlRmJxLUYsNihGXXFGRUY/RltvRl5vRkNGYG9GQ0ZDRkNGRS1GLDYmRmpxRmNvRmVyRkNGRS1GLDYqLUYsNiYtRjE2JUYzRmByRmBvRmNvRmVyRkNGY3AtRiw2Ji1GMTYlRjNGZ3JGYG9GY29GXnJGQ0ZncS1GLDYmRl5yRmNvRmB0RkNGY3AtRiw2JkZeckZjb0ZcdUZDRkNGRS1GLDYqLUYsNiZGanVGY29GanFGQ0ZjcC1GLDYmRjBGY29GZXJGQ0ZjcC1GLDYmRmB0RmNvRmpxRkNGZ3EtRiw2JkZcdUZjb0ZqcUZDRkNGRS1GLDYwLUYsNihGYHBGY29GZnVGY29GZXJGQ0ZjcEZodUZncS1GLDYmLUYxNiVGYnEtRiw2KEZickZFRmBwRltvRl5vRkNGYG9GY29GZXJGQ0ZncUZcdkZjcEZedkZncS1GLDYkLUkobXN1YnN1cEdGJDYnRmJxRmdyRmNzLyUxc3VwZXJzY3JpcHRzaGlmdEdGYm9GYG9GQ0ZncS1GLDYmRmVyRmNvLUYxNiVGYnEtRiw2KEZjc0ZFRl1xRltvRl5vRkNGYG9GQ0ZDRkUtRiw2MC1GLDYmRmp1RmNvRjBGQ0ZncS1GLDYmLUYxNiVGM0ZidEZgb0Zjb0ZqcUZDRmNwLUYsNiYtRjE2JUYzRl51RmBvRmNvRmpxRkNGY3AtRiw2JkYwRmNvRmB0RkNGZ3EtRiw2JkYwRmNvRlx1RkNGY3AtRiw2JkZmc0Zjb0ZqcUZDRmdxLUYsNiZGaHNGY29GanFGQ0ZDRkUtRiw2Mi1GLDYmRlxwRmNvRmR0RkNGZ3EtRiw2JkZccEZjb0ZcdUZDRmNwLUYsNiZGaXBGY29GZHRGQ0ZjcC1GLDYmRmlwRmNvRlx1RkNGY3AtRiw2JkZkdEZjb0ZgcUZDRmdxLUYsNiZGZHRGY29GanFGQ0ZjcC1GLDYmRmBxRmNvRlx1RkNGZ3FGaHZGQ0ZFLUYsNjQtRiw2JkZmdUZjb0ZqdUZDRmNwLUYsNiZGZnVGY29GYHRGQ0ZncS1GLDYmRmZ1RmNvRlx1RkNGZ3EtRiw2JkZneEZjb0ZeckZDRmNwLUYsNiZGW3lGY29GXnJGQ0ZjcC1GLDYmRl5yRmNvRmZzRkNGZ3EtRiw2JkZeckZjb0Zoc0ZDRmNwLUYsNiZGZXJGY29GYHRGQ0ZjcC1GLDYmRmVyRmNvRmh0RkNGQ0ZFLUYsNjgtRiw2JkZneEZjb0YwRkNGY3AtRiw2KEZjc0Zjb0ZccEZjb0ZgcUZDRmNwLUYsNiZGXHBGY29GanFGQ0ZjcC1GLDYmRlt5RmNvRjBGQ0ZncS1GLDYoRmNzRmNvRmlwRmNvRmBxRkNGZ3EtRiw2JkZpcEZjb0ZqcUZDRmNwLUYsNiZGMEZjb0Zmc0ZDRmdxLUYsNiZGMEZjb0Zoc0ZDRmdxLUYsNiZGY3NGY28tRmd3NidGYnFGZXFGY3NGaXdGYG9GQ0ZjcC1GLDYmRmBxRmNvRmpxRkNGY3AtRiw2JC1GZ3c2J0ZicUY9RmNzRml3RmBvRkNGQ0ZFLUYsNjgtRiw2KEZjc0Zjb0ZneEZjb0YwRkNGY3AtRiw2JkZccEZjb0ZgcUZDRmdxRl9cbEZjcC1GLDYoRmNzRmNvRlt5RmNvRjBGQ0ZncS1GLDYmRmlwRmNvRmBxRkNGY3BGZVxsRmNwLUYsNihGY3NGY29GMEZjb0Zmc0ZDRmdxLUYsNihGY3NGY29GMEZjb0Zoc0ZDRmdxLUYsNiRGXV1sRkNGY3AtRiw2KEZjc0Zjb0ZgcUZjb0ZqcUZDRmdxRmFdbEZDRkUtRiw2QC1GLDYoRmBwRmNvRmp1RmNvRmB3RkNGZ3EtRiw2KEZgcEZjb0ZqdUZjb0ZlckZDRmdxLUYsNihGYHBGY29GanVGY29GXXhGQ0ZjcC1GLDYoRmhuRmNvRmd4RmNvRl5yRkNGZ3EtRiw2KEZobkZjb0ZbeUZjb0ZeckZDRmNwLUYsNihGYHBGY29GYHdGY29GYHRGQ0ZncS1GLDYoRmBwRmNvRmB3RmNvRlx1RkNGZ3EtRiw2KEZobkZjb0ZeckZjb0Zmc0ZDRmNwLUYsNihGaG5GY29GXnJGY29GaHNGQ0ZjcC1GLDYoRmNzRmNvRmVyRmNvRmB0RkNGZ3EtRiw2KEZjc0Zjb0ZlckZjb0ZkdEZDRmdxRmdbbEZncS1GLDYoRj9GY29GZXJGY29GXHVGQ0ZjcC1GLDYoRmBwRmNvRmB0RmNvRl14RkNGZ3EtRiw2KEZgcEZjb0ZdeEZjb0ZcdUZDRkNGRS1GLDZCLUYsNiZGZnVGY29GXHBGQ0ZjcC1GLDYmRmZ1RmNvRmlwRkNGY3AtRiw2JkZmdUZjb0ZgcUZDRmdxLUYsNiZGZnVGY29GanFGQ0ZncS1GLDYmRlxwRmNvRmB3RkNGZ3EtRiw2JkZccEZjb0ZlckZDRmdxLUYsNiZGXHBGY29GXXhGQ0ZjcC1GLDYmRmlwRmNvRmB3RkNGY3AtRiw2JkZpcEZjb0ZlckZDRmNwLUYsNiZGaXBGY29GXXhGQ0ZjcC1GLDYmRmB3RmNvRmBxRkNGZ3EtRiw2JkZgd0Zjb0ZqcUZDRmNwLUYsNiZGZXJGY29GYHFGQ0ZncS1GLDYmRmVyRmNvRmpxRkNGY3AtRiw2JkZdeEZjb0ZgcUZDRmdxLUYsNiZGXXhGY29GanFGQ0ZDRkUtRiw2Qi1GLDYmRmp1RmNvRmB0RkNGY3AtRiw2JkZqdUZjb0ZkdEZDRmdxLUYsNiZGanVGY29GaHRGQ0ZjcC1GLDYmRmp1RmNvRlx1RkNGY3AtRiw2JkZneEZjb0ZlckZDRmNwLUYsNiYtRjE2JUYzRmp0RmBvRmNvRmVyRkNGY3AtRiw2KEZjc0Zjb0ZlckZjb0Zfc0ZDRmNwLUYsNihGY3NGY29GZXJGY29GZnNGQ0ZncS1GLDYoRmNzRmNvRmVyRmNvRmhzRkNGY3AtRiw2JC1GZ3c2J0ZicUZidEZjc0Zpd0Zgb0ZDRmdxLUYsNiZGYHRGY29GZHRGQ0ZjcC1GLDYmRmB0RmNvRmh0RkNGZ3EtRiw2KEZjc0Zjb0ZgdEZjb0ZcdUZDRmNwLUYsNiZGZHRGY29GXHVGQ0ZncS1GLDYmRmh0RmNvRlx1RkNGY3AtRiw2JC1GZ3c2J0ZicUZedUZjc0Zpd0Zgb0ZDRkNGRS1GLDZERmdgbEZjcEZpYGxGY3BGW2FsRmdxRl1hbEZncS1GLDYmRmp1RmNvRmd4RkNGZ3EtRiw2JkZqdUZjb0ZlY2xGQ0ZncS1GLDYmRmd4RmNvRmh0RkNGZ3EtRiw2JkZneEZjb0ZcdUZDRmNwLUYsNiZGZWNsRmNvRmB0RkNGZ3EtRiw2JkZlY2xGY29GXHVGQ0ZjcC1GLDYmRlt5RmNvRmB0RkNGY3AtRiw2JkZbeUZjb0ZodEZDRmNwRl9ibEZjcC1GLDYmRmB0RmNvRmZzRkNGZ3EtRiw2JkZgdEZjb0Zoc0ZDRmNwLUYsNiZGaHRGY29GZnNGQ0ZncS1GLDYmRmh0RmNvRmhzRkNGQ0ZFLUYsNkgtRiw2JkZmdUZjb0ZneEZDRmNwLUYsNiZGZnVGY29GW3lGQ0ZjcC1GLDYmRmZ1RmNvRmZzRkNGZ3EtRiw2JkZmdUZjb0Zoc0ZDRmdxLUYsNiZGZ3hGY29GYHdGQ0ZncUZhY2xGZ3EtRiw2JkZneEZjb0ZdeEZDRmNwLUYsNiZGXHBGY29GXnJGQ0ZjcC1GLDYmRlt5RmNvRmB3RkNGY3AtRiw2JkZbeUZjb0ZlckZDRmNwLUYsNiZGW3lGY29GXXhGQ0ZncS1GLDYmRmlwRmNvRl5yRkNGY3AtRiw2JkZgd0Zjb0Zmc0ZDRmdxLUYsNiZGYHdGY29GaHNGQ0ZncS1GLDYmRl5yRmNvRmBxRkNGY3AtRiw2JkZeckZjb0ZqcUZDRmdxLUYsNiZGZXJGY29GX3NGQ0ZjcC1GLDYmRl14RmNvRmZzRkNGZ3EtRiw2JkZdeEZjb0Zoc0ZDRkNGRS1GLDZKLUYsNiZGZ3hGY29GXHBGQ0ZjcC1GLDYmRmd4RmNvRmlwRkNGY3AtRiw2JkZneEZjb0ZgcUZDRmdxRmV4RmdxLUYsNiZGZWNsRmNvRlxwRkNGY3AtRiw2JkZlY2xGY29GaXBGQ0ZjcC1GLDYmRmVjbEZjb0ZgcUZDRmdxLUYsNiZGZWNsRmNvRmpxRkNGY3AtRiw2JkZccEZjb0Zfc0ZDRmNwLUYsNiZGXHBGY29GZnNGQ0ZncS1GLDYmRlxwRmNvRmhzRkNGZ3EtRiw2JkZpcEZjb0Zfc0ZDRmdxLUYsNiZGaXBGY29GZnNGQ0ZjcC1GLDYmRmlwRmNvRmhzRkNGZ3EtRiw2JkZfc0Zjb0ZgcUZDRmNwLUYsNiZGX3NGY29GanFGQ0ZncS1GLDYmRmZzRmNvRmBxRkNGY3BGYXlGY3AtRiw2JkZgcUZjb0Zoc0ZDRmdxRmN5RkNGRS1GLDZSLUYsNihGYHBGY29GanVGY29GMEZDRmNwRmFpbEZncUZjaWxGY3AtRiw2KEZjc0Zjb0ZneEZjb0ZgcUZDRmNwRmV4RmNwRmdpbEZncUZpaWxGZ3FGW2psRmNwRl1qbEZjcC1GLDYoRmNzRmNvRlxwRmNvRl9zRkNGY3AtRiw2KEZjc0Zjb0ZccEZjb0Zmc0ZDRmdxLUYsNihGY3NGY29GXHBGY29GaHNGQ0ZncS1GLDYoRmBwRmNvRlt5RmNvRmBxRkNGZ3EtRiw2KEZjc0Zjb0ZpcEZjb0Zfc0ZDRmdxLUYsNihGY3NGY29GaXBGY29GZnNGQ0ZjcC1GLDYoRmNzRmNvRmlwRmNvRmhzRkNGY3AtRiw2KEZgcEZjb0YwRmNvRmB0RkNGZ3EtRiw2KEZgcEZjb0YwRmNvRlx1RkNGZ3EtRiw2KEZjc0Zjb0Zfc0Zjb0ZgcUZDRmNwLUYsNihGY3NGY29GX3NGY29GanFGQ0ZncS1GLDYoRj9GY29GZnNGY29GYHFGQ0ZjcC1GLDYoRmNzRmNvRmZzRmNvRmpxRkNGY3AtRiw2KEY/RmNvRmBxRmNvRmhzRkNGZ3EtRiw2KEZjc0Zjb0Zoc0Zjb0ZqcUZDRkNGRS1GLDZSLUYsNihGYHBGY29GZnVGY29GZ3hGQ0ZjcC1GLDYoRmBwRmNvRmZ1RmNvRlt5RkNGY3AtRiw2KEZgcEZjb0ZmdUZjb0Zmc0ZDRmdxLUYsNihGYHBGY29GZnVGY29GaHNGQ0ZncS1GLDYoRmNzRmNvRmp1RmNvRmB0RkNGZ3FGW2NsRmdxLUYsNihGY3NGY29GanVGY29GaHRGQ0ZncUZfY2xGY3AtRiw2KEZjc0Zjb0ZneEZjb0ZlckZDRmNwLUYsNihGY3NGY29GZWNsRmNvRmVyRkNGZ3EtRiw2KEZgcEZjb0ZccEZjb0ZeckZDRmNwLUYsNihGYHBGY29GaXBGY29GXnJGQ0ZjcC1GLDYoRmBwRmNvRl5yRmNvRmBxRkNGZ3EtRiw2KEZgcEZjb0ZeckZjb0ZqcUZDRmdxRmdjbEZncUZpY2xGY3BGW2RsRmNwLUYsNiZGY3NGY29GX2RsRkNGY3BGYWRsRmNwLUYsNihGY3NGY29GYHRGY29GaHRGQ0ZncS1GLDYmRmB0RmNvRlx1RkNGZ3FGZ2RsRmdxLUYsNihGY3NGY29GaHRGY29GXHVGQ0ZncUZbZWxGQ0ZFLUYsNlRGYWVsRmdxRmNlbEZncS1GLDYoRmNzRmNvRmp1RmNvRl9zRkNGZ3EtRiw2KEZjc0Zjb0ZqdUZjb0Zmc0ZDRmNwLUYsNihGY3NGY29GanVGY29GaHNGQ0ZjcC1GLDYmRmd4RmNvRmR0RkNGZ3FGZWVsRmNwRmllbEZncUZbZmxGY3BGXWZsRmdxLUYsNiZGW3lGY29GZHRGQ0ZjcEZfZmxGZ3EtRiw2JkZbeUZjb0ZcdUZDRmNwLUYsNihGYHBGY29GZXJGY29GYHFGQ0ZncS1GLDYoRmBwRmNvRmVyRmNvRmpxRkNGY3AtRiw2KEZjc0Zjb0ZgdEZjb0Zfc0ZDRmNwLUYsNihGYHBGY29GYHRGY29GZnNGQ0ZncS1GLDYoRmBwRmNvRmB0RmNvRmhzRkNGZ3EtRiw2JkZkdEZjb0Zmc0ZDRmNwLUYsNiZGZHRGY29GaHNGQ0ZncS1GLDYoRmNzRmNvRl9zRmNvRlx1RkNGY3BGZWZsRmdxRmdmbEZncS1GLDYoRmBwRmNvRmZzRmNvRlx1RkNGY3AtRiw2KEZgcEZjb0ZcdUZjb0Zoc0ZDRkNGRS1GLDZeby1GLDYmRmNzRmNvLUZndzYnRjNGYnRGY3NGaXdGYG9GQ0ZncS1GLDYoRmNzRmNvRmd4RmNvRmVjbEZDRmNwLUYsNihGY3NGY29GZ3hGY29GW3lGQ0ZjcC1GLDYoRmNzRmNvRmd4RmNvRl9zRkNGY3AtRiw2KEZdcUZjb0ZneEZjb0Zmc0ZDRmdxLUYsNihGXXFGY29GZ3hGY29GaHNGQ0ZjcC1GLDYoRmNzRmNvRmVjbEZjb0ZbeUZDRmNwLUYsNihGY3NGY29GZWNsRmNvRmZzRkNGZ3EtRiw2KEZjc0Zjb0ZlY2xGY29GaHNGQ0ZncS1GLDYoRmNzRmNvRlxwRmNvRmB0RkNGZ3FGZ3lGZ3EtRiw2KEZjc0Zjb0ZccEZjb0ZodEZDRmdxRml5RmdxLUYsNihGY3NGY29GW3lGY29GX3NGQ0ZncS1GLDYoRmNzRmNvRlt5RmNvRmZzRkNGY3AtRiw2KEZjc0Zjb0ZbeUZjb0Zoc0ZDRmNwLUYsNihGY3NGY29GaXBGY29GYHRGQ0ZjcEZbekZjcC1GLDYoRmNzRmNvRmlwRmNvRmh0RkNGY3BGXXpGY3AtRiw2KEZjc0Zjb0ZgdEZjb0ZgcUZDRmdxLUYsNihGY3NGY29GYHRGY29GanFGQ0ZjcEZfekZncUZhekZncS1GLDYoRmNzRmNvRl9zRmNvRmZzRkNGY3AtRiw2KEZjc0Zjb0Zfc0Zjb0Zoc0ZDRmNwLUYsNihGY3NGY29GaHRGY29GYHFGQ0ZncS1GLDYoRmNzRmNvRmh0RmNvRmpxRkNGZ3EtRiw2JkZjc0Zjby1GZ3c2J0ZicUZecEZjc0Zpd0Zgb0ZDRmNwLUYsNihGXXFGY29GZnNGY29GaHNGQ0ZjcEZjekZncUZodkZncS1GLDYmRmNzRmNvLUZndzYnRmJxRltxRmNzRml3RmBvRkNGQ0ZFLUYsNmJvLUYsNihGYHBGY29GanVGY29GYHFGQ0ZncS1GLDYkRl9ibUZDRmdxLUYsNiZGZ3hGY29GZWNsRkNGY3AtRiw2JkZneEZjb0ZbeUZDRmdxRmVibUZncS1GLDYmRmd4RmNvRmZzRkNGY3AtRiw2JkZneEZjb0Zoc0ZDRmNwLUYsNiZGZWNsRmNvRlt5RkNGY3AtRiw2JkZlY2xGY29GZnNGQ0ZncS1GLDYmRmVjbEZjb0Zoc0ZDRmdxLUYsNiZGXHBGY29GYHRGQ0ZjcEZneUZncS1GLDYmRlxwRmNvRmh0RkNGY3BGaXlGY3BGZWNtRmNwRmdjbUZncUZpY21GY3AtRiw2JkZpcEZjb0ZgdEZDRmdxRlt6RmNwLUYsNiZGaXBGY29GaHRGQ0ZncUZdekZncS1GLDYoRmBwRmNvRjBGY29GZXJGQ0ZjcC1GLDYoRl1xRmNvRmB0RmNvRmBxRkNGZ3FGZnZGZ3FGX3pGY3BGYXpGY3BGY2RtRmdxRmVkbUZjcC1GLDYmRmh0RmNvRmBxRkNGZ3EtRiw2JkZodEZjb0ZqcUZDRmNwRltlbUZncUZfZW1GZ3EtRiw2KEZdcUZjb0ZgcUZjb0ZcdUZDRmNwRmh2RmNwRmFlbUZDRkUtRiw2am8tRiw2KEZgcEZjb0ZmdUZjb0ZccEZDRmNwLUYsNihGYHBGY29GZnVGY29GaXBGQ0ZjcC1GLDYoRmBwRmNvRmZ1RmNvRmBxRkNGZ3EtRiw2KEZgcEZjb0ZmdUZjb0ZqcUZDRmdxLUYsNihGY3NGY29GanVGY29GZ3hGQ0ZncS1GLDYoRmNzRmNvRmp1RmNvRmVjbEZDRmdxLUYsNiZGanVGY29GX3NGQ0ZncS1GLDYmRmp1RmNvRmZzRkNGY3AtRiw2JkZqdUZjb0Zoc0ZDRmNwLUYsNihGY3NGY29GZ3hGY29GZHRGQ0ZncS1GLDYoRmNzRmNvRmd4RmNvRmh0RkNGY3AtRiw2KEZjc0Zjb0ZlY2xGY29GYHRGQ0ZncS1GLDYoRmNzRmNvRmVjbEZjb0ZcdUZDRmdxLUYsNihGYHBGY29GXHBGY29GYHdGQ0ZncS1GLDYoRmBwRmNvRlxwRmNvRmVyRkNGZ3EtRiw2KEZgcEZjb0ZccEZjb0ZdeEZDRmNwLUYsNihGY3NGY29GW3lGY29GYHRGQ0ZncS1GLDYoRmNzRmNvRlt5RmNvRmR0RkNGY3AtRiw2KEZjc0Zjb0ZbeUZjb0ZodEZDRmdxLUYsNihGY3NGY29GW3lGY29GXHVGQ0ZjcC1GLDYoRmBwRmNvRmlwRmNvRmB3RkNGY3AtRiw2KEZgcEZjb0ZpcEZjb0ZlckZDRmNwLUYsNihGYHBGY29GaXBGY29GXXhGQ0ZjcC1GLDYoRmBwRmNvRmB3RmNvRmBxRkNGZ3EtRiw2KEZgcEZjb0Zgd0Zjb0ZqcUZDRmNwLUYsNihGaG5GY29GZXJGY29GYHFGQ0ZncUZpYG1GY3AtRiw2JkZgdEZjb0Zfc0ZDRmNwRl1hbUZncUZfYW1GZ3EtRiw2KEZjc0Zjb0ZkdEZjb0Zmc0ZDRmNwLUYsNihGY3NGY29GZHRGY29GaHNGQ0ZjcC1GLDYoRmBwRmNvRl14RmNvRmBxRkNGZ3EtRiw2KEZgcEZjb0ZdeEZjb0ZqcUZDRmdxLUYsNiZGX3NGY29GXHVGQ0ZjcC1GLDYoRmNzRmNvRmh0RmNvRmZzRkNGZ3EtRiw2KEZjc0Zjb0ZodEZjb0Zoc0ZDRmdxRmdhbUZjcEZpYW1GQ0Zbb0Zeb0ZDRkMvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L302" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us solve this system, this is possible because some generators are visually products and this allow to branch the solution space. We get 4 branches.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L235" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc2wzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkU2wzRidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXG9GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS1GIzYlLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2JEYrRjlGOS9GX29RInxmckYnL0Zib1EifGhyRidGOUY5RjktRiw2I1EhRidGXG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc2wzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkU2wzRidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXG9GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS1GIzYlLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2JEYrRjlGOS9GX29RInxmckYnL0Zib1EifGhyRidGOUY5RjktRiw2I1EhRidGXG9GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiY8Ny8mSSJmRzYiNiQiIiIiIiVGJS8mRiY2JEYpIiImLCYmSSJnR0YnNiRGKSIiJ0YpJkYxNiRGKkYuISIiLyZGJkYyRjgvJkYmNiQiIiRGKkY6LyZGJjYkRjxGLiwoJkYmNiRGKkYzRikmRjE2JEY8RjNGKSZGMTYkRi5GM0Y2LyZGJkY1LChGOEYpJkYxRj9GNiZGMUZCRikvRkFGQS8mRiZGRkZOLyZGMTYkRilGPEZQLyZGMUYoRlMvJkYxRi0iIiEvRjBGMC8mRjE2JCIiI0Y8RlkvJkYxNiRGZW5GKkZnbi8mRjE2JEZlbkYzRmpuLyZGMUY7Rl1vL0ZKRkovRkNGQy9GNEY0L0ZLRksvRkVGRTw3L0YlRlYvRiwsJkZdb0Y2RjRGNi9GOCwkRjpGNkY5L0Y+RkEvRkhGSEZML0ZORlYvRlAsJEZnbkY2L0ZTRlZGVC9GMCwkRl1vRjYvRlksJEY0RjZGZm4vRmpuLCZGSkY2RktGKUZcb0Zeby9GQ0ZWRmBvRmFvL0ZFRlY8N0Zkby9GLEYsRjcvRjosJEY4RjYvRj5GPkZqb0ZMRltwRlxwRl5wRlRGX3BGYXBGZm5GY3BGXG9GXm9GZXBGYG9GYW9GZnA8N0Zkb0ZocEY3RmlwRltxRmpvRkxGW3AvRlAsJkZVRjZGZ25GNkZecC9GVUZVRldGYXBGZm5GY3AvRl1vLCRGMEY2Rl5vRmVwRmBvRmFvRmZw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L237" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZobi1JI21vR0YkNi9RJGZvckYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSJpRicvJSdpdGFsaWNHRjEvRjNRJ2l0YWxpY0YnRkstRiw2L1EjdG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUkjbW5HRiQ2JFEiNEYnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkdG1wRidGVEZWLUYsNi1RJyZzcGFyO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZjb0ZQLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGREZib0Zkby1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUZRNiNRIUYnLyUrZXhlY3V0YWJsZUdGOUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGYm9GZG9GK0ZLLUZRNiVRImpGJ0ZURlZGS0ZYRkstRlE2JVElbm9wc0YnRlRGVi1GaW82JC1GIzYmLUZRNiVRJXNsMzJGJ0ZURlYtRmlvNiYtRiM2JEZQRk5GTi9GY3BRIltGJy9GZnBRIl1GJ0ZgcEZORk5GS0ZpbkZLLUYsNi9RI2lmRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSRsaHNGJ0ZURlYtRmlvNiQtRiM2J0ZlcS1GaW82Ji1GIzYlRlBGYHBGTkZORlxyRl5yLUZpbzYmLUYjNiVGW3FGYHBGTkZORlxyRl5yRmBwRk5GTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvLUZRNiVRJHJoc0YnRlRGVi1GaW82JC1GIzYmRmVxRmhxLUZpbzYmLUYjNiRGW3FGTkZORlxyRl5yRk5GTkZLLUYsNi9RJXRoZW5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRlxvRl9vRlBGZW9GXG9GX29GUEZLLUYsNi9RJnVuaW9uRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GaW82Ji1GIzYnRl1wLUYjNiVGY3JGaHNGTkZdcEZgcEZORk5GYnBGZXBGaHAtRiw2L1EjZmlGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZocC1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRmhwRktGX3VGaHAtRlE2JVEkc2VxRidGVEZWLUZpbzYkLUYjNi9GXnEtRmlvNiQtRiM2J0ZlcUZqckZdcEZgcEZORk4tRiw2LVEoJm1pbnVzO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZhdkZecS1GaW82JC1GIzYnRlxvRl9vRlBGYHBGTkZOLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJ0ZQRmJzLUZmbjYkUSIxRidGTi1GLDYtUSMuLkYnRk5GN0Y6RjxGPkZARkJGREZgdkZJRmVuRmBwRk5GTkZgcEZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZobi1JI21vR0YkNi9RJGZvckYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSJpRicvJSdpdGFsaWNHRjEvRjNRJ2l0YWxpY0YnRkstRiw2L1EjdG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUkjbW5HRiQ2JFEiNEYnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEkdG1wRidGVEZWLUYsNi1RJyZzcGFyO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZjb0ZQLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGREZib0Zkby1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUZRNiNRIUYnLyUrZXhlY3V0YWJsZUdGOUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGYm9GZG9GK0ZLLUZRNiVRImpGJ0ZURlZGS0ZYRkstRlE2JVElbm9wc0YnRlRGVi1GaW82JC1GIzYmLUZRNiVRJXNsMzJGJ0ZURlYtRmlvNiYtRiM2JEZQRk5GTi9GY3BRIltGJy9GZnBRIl1GJ0ZgcEZORk5GS0ZpbkZLLUYsNi9RI2lmRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSRsaHNGJ0ZURlYtRmlvNiQtRiM2J0ZlcS1GaW82Ji1GIzYlRlBGYHBGTkZORlxyRl5yLUZpbzYmLUYjNiVGW3FGYHBGTkZORlxyRl5yRmBwRk5GTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvLUZRNiVRJHJoc0YnRlRGVi1GaW82JC1GIzYmRmVxRmhxLUZpbzYmLUYjNiRGW3FGTkZORlxyRl5yRk5GTkZLLUYsNi9RJXRoZW5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRlxvRl9vRlBGZW9GXG9GX29GUEZLLUYsNi9RJnVuaW9uRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GaW82Ji1GIzYnRl1wLUYjNiVGY3JGaHNGTkZdcEZgcEZORk5GYnBGZXBGaHAtRiw2L1EjZmlGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZocC1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRmhwRktGX3VGaHAtRlE2JVEkc2VxRidGVEZWLUZpbzYkLUYjNi9GXnEtRmlvNiQtRiM2J0ZlcUZqckZdcEZgcEZORk4tRiw2LVEoJm1pbnVzO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZhdkZecS1GaW82JC1GIzYnRlxvRl9vRlBGYHBGTkZOLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJ0ZQRmJzLUZmbjYkUSIxRidGTi1GLDYtUSMuLkYnRk5GN0Y6RjxGPkZARkJGREZgdkZJRmVuRmBwRk5GTkZgcEZO</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEzRidGL0YyLUYsNiRRIzExRidGL0YyLUYsNiRRIzEwRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiYiIiUiIzgiIzYiIzU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2178" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The most general branch is the one that contains the minimum equations: 4 relations s22. Below we conifrm this with PrimeDecomposition (instead of less reliable solve). We get the same number of equations 4, but in addition we find another stratum of the locus of this quadratic ideal. </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L288" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkczIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEkU2wzRidGL0YyLUZTNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZm8vRk5GZ28tRlM2Ji1GIzYrLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Ji1GaW42JFEiMUYnRjlGYm8tRmluNiRRIjVGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Ziby1GY3A2JUZlcC1GIzYmLUZpbjYkUSIzRidGOUZib0ZdcUY5RmBxRmJvLUZjcDYlRmVwLUYjNiYtRmluNiRRIjRGJ0Y5RmJvRl1xRjlGYHFGYm8tRiM2Ji1GLDYjUSFGJy1GIzYkLUZjcDYlLUYsNiVRImdGJ0YvRjJGaHBGYHFGOUZjckY5RmNyRjlGOS9GXW9RInxmckYnL0Zgb1EifGhyRidGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkczIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEkU2wzRidGL0YyLUZTNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZm8vRk5GZ28tRlM2Ji1GIzYrLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Ji1GaW42JFEiMUYnRjlGYm8tRmluNiRRIjVGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Ziby1GY3A2JUZlcC1GIzYmLUZpbjYkUSIzRidGOUZib0ZdcUY5RmBxRmJvLUZjcDYlRmVwLUYjNiYtRmluNiRRIjRGJ0Y5RmJvRl1xRjlGYHFGYm8tRiM2Ji1GLDYjUSFGJy1GIzYkLUZjcDYlLUYsNiVRImdGJ0YvRjJGaHBGYHFGOUZjckY5RmNyRjlGOS9GXW9RInxmckYnL0Zgb1EifGhyRidGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkczIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNiwtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRl1vNiRRIjVGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmVwLUYjNiYtRmVuNiUtRiw2JVEiZ0YnRi9GMi1GIzYoRlxvRmBvLUZdbzYkUSI2RidGOUZpb0ZccEY5Rl5wLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3EtRmVuNiVGW3EtRiM2KC1GXW82JFEiNEYnRjlGYG9GZm9GaW9GXHBGOUZecEY5RmlvRlxwRjlGYG8tRiM2KC1GZW42JUZnbi1GIzYoLUZdbzYkUSIzRidGOUZgb0Zmb0Zpb0ZccEY5Rl5wRmFwLUYjNigtRmVuNiVGZ24tRiM2KEZdckZgb0ZgcUZpb0ZccEY5Rl5wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZnFGaHEtRmVuNiVGW3EtRiM2KEZmckZgb0ZgcUZpb0ZccEY5Rl5wRmNxLUZlbjYlRltxLUYjNihGZm9GYG9GYHFGaW9GXHBGOUZecEY5RmlvRlxwRjlGYG8tRiM2KC1GZW42JUZnbkZbckZecEZhcC1GIzYoLUZlbjYlRmduRl5xRl5wRmNxLUZlbjYlRltxRmRyRl5wRl9zLUZlbjYlRltxRl1zRl5wRjlGaW9GXHBGOUZgby1GIzYoLUZlbjYlRltxRmpuRl5wRmFwLUZdbzYkRmBwRjlGaW9GXHBGOUZpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBvLUZQNiYtRiM2Ji1GLDYjUSFGJ0Zpb0ZccEY5RjlGXHVGX3VGaW9GXHBGOUY5L0ZddVEiW0YnL0ZgdVEiXUYnRmlvRlxwRjk=">NyQ8Ji8mSSJmRzYiNiQiIiIiIiYsJiZJImdHRic2JEYpIiInRikmRi02JCIiJUYqISIiLyZGJjYkIiIkRiosKCZGJjYkRjJGL0YpJkYtNiRGN0YvRikmRi02JEYqRi9GMy8mRiZGMSwoJkYmRi5GKSZGLUY2RjMmRi1GOkYpLyZGLUYoIiIhPCI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L284" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkU2wzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiOkYnRj4vJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZnbkZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkU2wzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiOkYnRj4vJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZnbkZARj4=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L242" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUYjNictRiw2JVEqSWRlYWxJbmZvRidGL0YyLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1GLDYlUSpWYXJpYWJsZXNGJ0YvRjItRjY2JC1GIzYlLUY2NiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkU2wzRidGL0YyLUY2NiYtRiM2JC1JI21uR0YkNiRRIjJGJ0ZGRkZGRi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZGRkZGRkZGL0ZkcFEnJmxhbmc7RicvRmdwUScmcmFuZztGJ0Y6RkZGRkZGRjovJStleGVjdXRhYmxlR0ZKRkZGRi1GQzYtUSIsRidGRkZIL0ZMRjFGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYnRjotRiM2JS1GLDYlUTZNYXhpbWFsSW5kZXBlbmRlbnRTZXRGJ0YvRjJGaW5GRkY6Rl1xRkZGRkZfcUYrLUY2NiQtRiM2JkY6Rj1GOkZGRkYtRkM2LVEoJm1pbnVzO0YnRkZGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZnItRiM2JS1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2NiQtRiM2JEZdb0ZGRkZGRkY6Rl1xRkY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUYjNictRiw2JVEqSWRlYWxJbmZvRidGL0YyLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1GLDYlUSpWYXJpYWJsZXNGJ0YvRjItRjY2JC1GIzYlLUY2NiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkU2wzRidGL0YyLUY2NiYtRiM2JC1JI21uR0YkNiRRIjJGJ0ZGRkZGRi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZGRkZGRkZGL0ZkcFEnJmxhbmc7RicvRmdwUScmcmFuZztGJ0Y6RkZGRkZGRjovJStleGVjdXRhYmxlR0ZKRkZGRi1GQzYtUSIsRidGRkZIL0ZMRjFGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYnRjotRiM2JS1GLDYlUTZNYXhpbWFsSW5kZXBlbmRlbnRTZXRGJ0YvRjJGaW5GRkY6Rl1xRkZGRkZfcUYrLUY2NiQtRiM2JkY6Rj1GOkZGRkYtRkM2LVEoJm1pbnVzO0YnRkZGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZnItRiM2JS1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyLUY2NiQtRiM2JEZdb0ZGRkZGRkY6Rl1xRkY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxN0YnRi9GMi1GLDYkUSI0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiUiI0AiIzwiIiU=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L308" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUFMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJpbWVEZWNvbXBvc2l0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYlLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSRTbDNGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmhvUScmbGFuZztGJy9GW3BRJyZyYW5nO0YnLUYsNiNRIUYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUFMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJpbWVEZWNvbXBvc2l0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYlLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSRTbDNGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmhvUScmbGFuZztGJy9GW3BRJyZyYW5nO0YnLUYsNiNRIUYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUFMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiM2SC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GaW42JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlxvLUYjNigtRlc2JS1GLDYlUSJmRidGL0YyRmZuRmpvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHAtRlc2JUZZLUYjNihGaG5GXG8tRmluNiRRIjZGJ0Y5RmVvRmhvRjlGam8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZncEZpcC1GVzYlRlktRiM2KC1GaW42JFEiNEYnRjlGXG9GYm9GZW9GaG9GOUZqb0Y5RlxvLUYjNistRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmdwRmlwLUZXNiVGYXBGXHFGam9GYXEtRlc2JUZhcEZmcUZqb0ZhcS1GVzYlRlktRiM2KC1GaW42JFEiM0YnRjlGXG9GYm9GZW9GaG9GOUZqb0ZkcC1GVzYlRlktRiM2KEZocUZcb0ZecUZlb0Zob0Y5RmpvRjlGXG8tRiM2K0Zdci1GVzYlRmFwRmZyRmpvRmRwLUZXNiVGWS1GIzYoRmJvRlxvRl5xRmVvRmhvRjlGam9GYXEtRlc2JUZhcEZdc0Zqb0ZhcS1GVzYlRlktRiM2KEZockZcb0ZecUZlb0Zob0Y5RmpvRjlGZW9GaG9GOUY5LyUlb3BlbkdRMyZMZWZ0QW5nbGVCcmFja2V0O0YnLyUmY2xvc2VHUTQmUmlnaHRBbmdsZUJyYWNrZXQ7RidGXG8tRlI2Ji1GIzYuLUZXNiVGYXBGZXNGam9GXG9GVkZcb0ZdcEZcb0ZbckZcby1GIzYqRmFzRmRwRmdzRmRwRmlzRmFxRmNzRjlGZW9GaG9GOUY5Rl10RmB0RlxvLUZSNiYtRiM2Li1GVzYlRlktRiM2KEZobkZcb0ZocUZlb0Zob0Y5RmpvRlxvRlZGXG9GXXBGXG9GW3JGXG9GaXRGZW9GaG9GOUY5Rl10RmB0RlxvLUZSNiYtRiM2LkZWRlxvRmlzRlxvRl1wRlxvLUYjNilGXXJGY3NGZHBGYXNGYXFGZ3NGOUZcb0ZbckZlb0Zob0Y5RjlGXXRGYHRGXG8tRlI2Ji1GIzYuRlZGXG9GY3NGXG9GXXBGXG8tRiM2KUZdckZhc0ZhcUZnc0ZhcUZpc0Y5RlxvRltyRmVvRmhvRjlGOUZddEZgdEZcby1GUjYmLUYjNjBGVkZcb0Zpc0Zcb0Zjc0Zcby1GIzYnRl1yRmFzRmFxRmdzRjlGXG9GXXBGXG9GW3JGZW9GaG9GOUY5Rl10RmB0RlxvLUZSNiYtRiM2MkZndEZcb0ZfdUZcb0ZWRlxvRmNzRlxvRl1wRlxvLUYjNihGYXNGZHBGZ3NGZHBGaXNGOUZcb0ZbckZlb0Zob0Y5RjlGXXRGYHRGXG8tRlI2Ji1GIzYyRl91RlxvRlZGXG9GaXNGXG8tRiM2KC1GVzYlRmFwRmF1RmpvRmFxLUZXNiVGWS1GIzYoRmhuRlxvRmhyRmVvRmhvRjlGam9GYXEtRlc2JUZZLUYjNigtRmluNiRRIjJGJ0Y5RlxvRmhxRmVvRmhvRjlGam9GOUZcb0ZdcEZcby1GIzYoRmNzRmFxRmFzRmRwRmdzRjlGXG9GW3JGZW9GaG9GOUY5Rl10RmB0RlxvLUZSNiYtRiM2MkZfdUZcb0ZWRlxvRmNzRlxvRl93RlxvRl1wRlxvRl12RlxvRltyRmVvRmhvRjlGOUZddEZgdEZcby1GUjYmLUYjNjJGX3VGXG9GVkZcb0Zjc0Zcb0Zfd0Zcb0ZdcEZcb0ZpdkZcb0ZbckZlb0Zob0Y5RjlGXXRGYHRGXG8tRlI2Ji1GIzY0RmF3RlxvRl91RlxvRlZGXG9GaXNGXG8tRiM2JkZjd0ZhcUZnd0Y5RlxvRl1wRlxvRl54RlxvRltyRmVvRmhvRjlGOUZddEZgdEZcby1GUjYmLUYjNjRGYXdGXG9GX3VGXG9GVkZcb0Zjc0Zcb0ZceUZcb0ZdcEZcb0ZpdkZcb0ZbckZlb0Zob0Y5RjlGXXRGYHRGXG8tRlI2Ji1GIzY0Rmd0RlxvRl91RlxvRlZGXG9GaXNGXG9GY3NGXG8tRiM2JkZhc0ZkcEZnc0Y5RlxvRl1wRlxvRltyRmVvRmhvRjlGOUZddEZgdEZcby1GUjYmLUYjNjRGX3VGXG9GVkZcb0Zpc0Zcb0Zjc0Zcb0ZjdkZcb0Zfd0Zcb0ZdcEZcb0ZbckZlb0Zob0Y5RjlGXXRGYHRGXG8tRlI2Ji1GIzY0Rl91RlxvRlZGXG9GaXNGXG9GY3NGXG9GZnlGXG9GX3dGXG9GXXBGXG9GW3JGZW9GaG9GOUY5Rl10RmB0RlxvLUZSNiYtRiM2NkZhd0Zcb0ZfdUZcb0ZWRlxvRmlzRlxvRmNzRlxvRmZ5RlxvRlx5RlxvRl1wRlxvRltyRmVvRmhvRjlGOUZddEZgdEZcby1GUjYmLUYjNjhGYXdGXG9GZ3RGXG9GX3VGXG9GaXNGXG9GY3NGXG8tRiM2JkZgckZhcS1GVzYlRmFwLUYjNihGaHJGXG9GaHFGZW9GaG9GOUZqb0Y5RlxvLUYjNiZGanBGYXEtRlc2JUZZRlxbbEZqb0Y5RlxvLUYjNiYtRlc2JUZZLUYjNihGW3hGXG9GaHJGZW9GaG9GOUZqb0ZhcUZkcUY5RlxvLUYjNihGY3dGYXFGVkZhcUZnd0Y5RlxvLUYjNigtRlc2JUZZLUYjNihGW3hGXG9GXnFGZW9GaG9GOUZqb0ZhcUZkckZkcEZbc0Y5RmVvRmhvRjlGOUZddEZgdEZcby1GUjYmLUYjNjpGYXdGXG9GZ3RGXG9GX3VGXG9GVkZcb0Zpc0Zcb0Zjc0Zcb0ZoekZcb0ZceUZcb0ZeW2xGXG9GYltsRlxvRmpbbEZlb0Zob0Y5RjlGXXRGYHRGZW9GaG9GOUZlb0Zob0Y5">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L311" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRjY2Ji1GIzYrLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUYjNictRiw2JVEqSWRlYWxJbmZvRidGL0YyLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlUvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXm8tRiw2JVEqVmFyaWFibGVzRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRQUzNGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGUUZRLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlFGUUZRRkVGUUZRLUZONi1RKCZtaW51cztGJ0ZRRlNGVkZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0ZccS1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyRmRvLUZONi1RIixGJ0ZRRlMvRldGMUZYRlpGZm5GaG5Gam5GXG8vRmBvUSwwLjMzMzMzMzNlbUYnRl9wLyUrZXhlY3V0YWJsZUdGVUZRRlFGYnBGZXBGYXFGX3AtRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRl1yLUkjbW5HRiQ2JFEiMUYnRlEtRk42LVEjLi5GJ0ZRRlNGVkZYRlpGZm5GaG5Gam5GW3FGX29GPi1GNjYkLUYjNiUtRjY2Ji1GIzYlRmhvRmdxRlFGUS9GY3BRInxmckYnL0ZmcFEifGhyRidGZ3FGUUZRRmdxRlFGUUZncUZR">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRjY2Ji1GIzYrLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYmLUYsNiNRIUYnLUYjNictRiw2JVEqSWRlYWxJbmZvRidGL0YyLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlUvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXm8tRiw2JVEqVmFyaWFibGVzRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRQUzNGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGUUZRLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlFGUUZRRkVGUUZRLUZONi1RKCZtaW51cztGJ0ZRRlNGVkZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0ZccS1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyRmRvLUZONi1RIixGJ0ZRRlMvRldGMUZYRlpGZm5GaG5Gam5GXG8vRmBvUSwwLjMzMzMzMzNlbUYnRl9wLyUrZXhlY3V0YWJsZUdGVUZRRlFGYnBGZXBGYXFGX3AtRk42LVEiPUYnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRl1yLUkjbW5HRiQ2JFEiMUYnRlEtRk42LVEjLi5GJ0ZRRlNGVkZYRlpGZm5GaG5Gam5GW3FGX29GPi1GNjYkLUYjNiUtRjY2Ji1GIzYlRmhvRmdxRlFGUS9GY3BRInxmckYnL0ZmcFEifGhyRidGZ3FGUUZRRmdxRlFGUUZncUZR</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkobWZlbmNlZEdGJDYmLUYjNigtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JFEiMUYnRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjctRiw2Ji1GIzYoLUYxNiRRIjVGJ0Y0RjctRjE2JFEiMkYnRjRGVEZXRjRGNEZZRmZuRjctRiw2Ji1GIzYoRl1vRjctRjE2JFEiM0YnRjRGVEZXRjRGNEZZRmZuRjctRiw2Ji1GIzYoRl1vRjdGMEZURldGNEY0RllGZm5GNy1GLDYmLUYjNihGXW9GN0Zdb0ZURldGNEY0RllGZm5GNy1GLDYmLUYjNigtRjE2JFEiNkYnRjRGN0ZmcEZURldGNEY0RllGZm5GNy1GLDYmLUYjNigtRjE2JFEiN0YnRjRGN0ZdcUZURldGNEY0RllGZm5GNy1GLDYmLUYjNihGXXFGNy1GMTYkUSI4RidGNEZURldGNEY0RllGZm5GNy1GLDYmLUYjNihGXXFGNy1GMTYkUSI5RidGNEZURldGNEY0RllGZm5GNy1GLDYmLUYjNihGXXFGNy1GMTYkUSMxMEYnRjRGVEZXRjRGNEZZRmZuRjctRiw2Ji1GIzYoRmRxRjctRjE2JFEjMTFGJ0Y0RlRGV0Y0RjRGWUZmbkY3LUYsNiYtRiM2KEZkcUY3LUYxNiRRIzEyRidGNEZURldGNEY0RllGZm5GNy1GLDYmLUYjNihGZHFGNy1GMTYkUSMxM0YnRjRGVEZXRjRGNEZZRmZuRjctRiw2Ji1GIzYoRmRxRjctRjE2JFEjMTRGJ0Y0RlRGV0Y0RjRGWUZmbkY3LUYsNiYtRiM2KEZkcUY3LUYxNiRRIzE1RidGNEZURldGNEY0RllGZm5GNy1GLDYmLUYjNihGW3JGNy1GMTYkUSMxNkYnRjRGVEZXRjRGNEZZRmZuRjctRiw2Ji1GIzYoRmJyRjctRjE2JFEjMTdGJ0Y0RlRGV0Y0RjRGWUZmbkY3LUYsNiYtRiM2KEZpckY3LUYxNiRRIzE4RidGNEZURldGNEY0RllGZm5GVEZXRjQ=">NjQ3JCIiJSIiIjckIiImIiIjNyRGJyIiJDckRidGJDckRidGJzckIiInRi43JCIiKEYwNyRGMCIiKTckRjAiIio3JEYwIiM1NyRGMiIjNjckRjIiIzc3JEYyIiM4NyRGMiIjOTckRjIiIzo3JEY0IiM7NyRGNiIjPDckRjgiIz0=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-output="false" labelreference="L320" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L318" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkcHMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiaUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEoY29udmVydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJFBTM0YnRi9GMi1GZm42Ji1GIzYlRk8vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZXLUYsNiVRJWxpc3RGJ0YvRjJGX3BGYW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmFvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkcHMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiaUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEoY29udmVydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJFBTM0YnRi9GMi1GZm42Ji1GIzYlRk8vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZXLUYsNiVRJWxpc3RGJ0YvRjJGX3BGYW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmFvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L319" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNiktRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHBzM0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZVRlJGVUZVLUkjbW9HRiQ2LVEiLEYnRlUvJSZmZW5jZUdGVC8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZULyUqc3ltbWV0cmljR0ZULyUobGFyZ2VvcEdGVC8lLm1vdmFibGVsaW1pdHNHRlQvJSdhY2NlbnRHRlQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0ZILUY2NiQtRiM2JS1JI21uR0YkNiRRIjFGJ0ZVRlJGVUZVRlJGVUZVRldGTy1GWDYtUSI9RidGVUZlbi9GaG5GVEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRmZwLUZecDYkUSIyRidGVS1GWDYtUSMuLkYnRlVGZW5GZHBGaW5GW29GXW9GX29GYW8vRmRvUSwwLjIyMjIyMjJlbUYnL0Znb0Zlby1GXnA2JFEjMThGJ0ZVRlJGVUZVRlJGVQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNiktRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHBzM0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZVRlJGVUZVLUkjbW9HRiQ2LVEiLEYnRlUvJSZmZW5jZUdGVC8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZULyUqc3ltbWV0cmljR0ZULyUobGFyZ2VvcEdGVC8lLm1vdmFibGVsaW1pdHNHRlQvJSdhY2NlbnRHRlQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0ZILUY2NiQtRiM2JS1JI21uR0YkNiRRIjFGJ0ZVRlJGVUZVRlJGVUZVRldGTy1GWDYtUSI9RidGVUZlbi9GaG5GVEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRmZwLUZecDYkUSIyRidGVS1GWDYtUSMuLkYnRlVGZW5GZHBGaW5GW29GXW9GX29GYW8vRmRvUSwwLjIyMjIyMjJlbUYnL0Znb0Zlby1GXnA2JFEjMThGJ0ZVRlJGVUZVRlJGVQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZGLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGMEY3RjBGN0YwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y3RitGN0YrRjdGK0Y3RitGN0YrRjdGK0Y3RitGN0YrRjdGK0Y3RitGN0YrRjdGK0Y3RitGN0YrRjctRiw2Ji1GIzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR0ZAL0Y1USdpdGFsaWNGJy1GIzYoLUYxNiRRIjFGJ0Y0RjctRjE2JFEiNUYnRjRGUUZURjQvJS9zdWJzY3JpcHRzaGlmdEdGM0Y3LUYjNigtRltvNiUtRl5vNiVRImZGJ0Zhb0Zjb0Zlb0ZdcC1GODYtUSIrRidGNEY7L0Y/Rj1GQUZDRkVGR0ZJL0ZMUSwwLjIyMjIyMjJlbUYnL0ZPRltxLUZbbzYlRl1vLUYjNigtRjE2JFEiM0YnRjRGNy1GMTYkUSI0RidGNEZRRlRGNEZdcEZmcC1GW282JUZdby1GIzYoRmRxRjdGam9GUUZURjRGXXBGNEY3LUYjNiotRltvNiVGY3BGX3FGXXBGZnAtRltvNiVGY3BGaXFGXXBGZnAtRltvNiVGXW8tRiM2KEZhcUY3RmpvRlFGVEY0Rl1wLUY4Ni1RKCZtaW51cztGJ0Y0RjtGaXBGQUZDRkVGR0ZJRmpwRlxxLUZbbzYlRl1vLUYjNihGZHFGNy1GMTYkUSI2RidGNEZRRlRGNEZdcEY0RjctRiM2Jy1GODYtUSomdW1pbnVzMDtGJ0Y0RjtGaXBGQUZDRkVGR0ZJRmpwRlxxLUZbbzYlRmNwRmNyRl1wRmZwLUZbbzYlRmNwRmpyRl1wRjRGUUZURjRGNEZWRllGNy1GLDYmLUYjNixGMEY3Rl9wRjdGW3JGN0Zfc0ZRRlRGNEY0RlZGWUZRRlRGNA==">NjM3JiIiIUYkRiRGJEYjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM3JiZJImdHNiI2JCIiIiIiJiwoJkkiZkdGKEYpRiomRic2JCIiJCIiJUYqJkYnNiRGMkYrRiosKiZGLkYwRiomRi5GNEYqJkYnNiRGMUYrRiomRic2JEYyIiInISIiLCYmRi5GOUY9JkYuRjtGKjcmRiRGLEY1Rj4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L317" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJnNvbHZlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRwczNGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEjMThGJy9GM1Enbm9ybWFsRidGTEZMRkxGTC1JI21vR0YkNi1RIixGJ0ZMLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlQvJSpzeW1tZXRyaWNHRlQvJShsYXJnZW9wR0ZULyUubW92YWJsZWxpbWl0c0dGVC8lJ2FjY2VudEdGVC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkEtRjY2JC1GIzYkLUZJNiRRIzE3RidGTEZMRkxGTEZMLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGVEZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJnNvbHZlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRwczNGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEjMThGJy9GM1Enbm9ybWFsRidGTEZMRkxGTC1JI21vR0YkNi1RIixGJ0ZMLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlQvJSpzeW1tZXRyaWNHRlQvJShsYXJnZW9wR0ZULyUubW92YWJsZWxpbWl0c0dGVC8lJ2FjY2VudEdGVC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkEtRjY2JC1GIzYkLUZJNiRRIzE3RidGTEZMRkxGTEZMLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGVEZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L316" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkobWZlbmNlZEdGJDYmLUYjNistSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiNUYnRkNGQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkUtRiM2KC1GMTYlLUY0NiVRImZGJ0Y3RjpGPUZbby1GRjYtUSgmbWludXM7RidGQ0ZJL0ZNRktGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZqby1GMTYlRjMtRiM2JkY/RkUtRkA2JFEiNkYnRkNGQ0Zbby1GRjYtUSIrRidGQ0ZJRmhvRk5GUEZSRlRGVkZpb0ZbcC1GMTYlRjMtRiM2Ji1GQDYkUSI0RidGQ0ZFRmhuRkNGW29GQ0ZFLUYjNistRkY2LVEqJnVtaW51czA7RidGQ0ZJRmhvRk5GUEZSRlRGVkZpb0ZbcC1GMTYlRmJvRl5wRltvRmNwLUYxNiVGYm9GaHBGW29GY3AtRjE2JUYzLUYjNiYtRkA2JFEiM0YnRkNGRUZobkZDRltvRmVvLUYxNiVGMy1GIzYmRmpwRkVGYHBGQ0Zbb0ZDRkUtRiM2K0ZfcS1GMTYlRmJvRmhxRltvRmVvLUYxNiVGMy1GIzYmRmhuRkVGYHBGQ0Zbb0ZjcC1GMTYlRmJvRl9yRltvRmNwLUYxNiVGMy1GIzYmRmpxRkVGYHBGQ0Zbb0ZDLUY0NiNRIUYnRkNGQy8lJW9wZW5HUTMmTGVmdEFuZ2xlQnJhY2tldDtGJy8lJmNsb3NlR1E0JlJpZ2h0QW5nbGVCcmFja2V0O0YnLUZGNi1RIjpGJ0ZDRklGaG9GTkZQRlJGVEZWL0ZZUSwwLjI3Nzc3NzhlbUYnL0ZmbkZcdC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZaLyUmZGVwdGhHRmN0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnRl9zLUYsNiYtRiM2Ny1GMTYlRmJvLUYjNiZGP0ZFRmpwRkNGW29GRS1GMTYlRmJvRmdyRltvRkUtRjE2JUYzRmF1RltvRkVGW3NGRUZlckZFLUYjNiZGYnFGY3AtRjE2JUZiby1GIzYmRmpxRkVGanBGQ0Zbb0ZDRkUtRiM2JkZccEZjcC1GMTYlRjNGW3ZGW29GQ0ZFLUYjNiYtRjE2JUYzLUYjNiYtRkA2JFEiMkYnRkNGRUZqcUZDRltvRmNwRmZwRkNGRS1GIzYoLUYxNiVGMy1GIzYmRj9GRUZqcUZDRltvRmNwRjBGY3AtRjE2JUYzLUYjNiZGZ3ZGRUZqcEZDRltvRkNGRS1GIzYoLUYxNiVGMy1GIzYmRmd2RkVGYHBGQ0Zbb0ZjcEZmcUZlb0ZdckZDRl9zRkNGQ0Zic0Zlc0Zocy1GRjYtUSJ+RidGQ0ZJRmhvRk5GUEZSRlRGVkZYL0ZmbkZaLyUrZXhlY3V0YWJsZUdGS0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkobWZlbmNlZEdGJDYmLUYjNistSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiNUYnRkNGQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkUtRiM2KC1GMTYlLUY0NiVRImZGJ0Y3RjpGPUZbby1GRjYtUSgmbWludXM7RidGQ0ZJL0ZNRktGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZqby1GMTYlRjMtRiM2JkY/RkUtRkA2JFEiNkYnRkNGQ0Zbby1GRjYtUSIrRidGQ0ZJRmhvRk5GUEZSRlRGVkZpb0ZbcC1GMTYlRjMtRiM2Ji1GQDYkUSI0RidGQ0ZFRmhuRkNGW29GQ0ZFLUYjNistRkY2LVEqJnVtaW51czA7RidGQ0ZJRmhvRk5GUEZSRlRGVkZpb0ZbcC1GMTYlRmJvRl5wRltvRmNwLUYxNiVGYm9GaHBGW29GY3AtRjE2JUYzLUYjNiYtRkA2JFEiM0YnRkNGRUZobkZDRltvRmVvLUYxNiVGMy1GIzYmRmpwRkVGYHBGQ0Zbb0ZDRkUtRiM2K0ZfcS1GMTYlRmJvRmhxRltvRmVvLUYxNiVGMy1GIzYmRmhuRkVGYHBGQ0Zbb0ZjcC1GMTYlRmJvRl9yRltvRmNwLUYxNiVGMy1GIzYmRmpxRkVGYHBGQ0Zbb0ZDLUY0NiNRIUYnRkNGQy8lJW9wZW5HUTMmTGVmdEFuZ2xlQnJhY2tldDtGJy8lJmNsb3NlR1E0JlJpZ2h0QW5nbGVCcmFja2V0O0YnLUZGNi1RIjpGJ0ZDRklGaG9GTkZQRlJGVEZWL0ZZUSwwLjI3Nzc3NzhlbUYnL0ZmbkZcdC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZaLyUmZGVwdGhHRmN0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnRl9zLUYsNiYtRiM2Ny1GMTYlRmJvLUYjNiZGP0ZFRmpwRkNGW29GRS1GMTYlRmJvRmdyRltvRkUtRjE2JUYzRmF1RltvRkVGW3NGRUZlckZFLUYjNiZGYnFGY3AtRjE2JUZiby1GIzYmRmpxRkVGanBGQ0Zbb0ZDRkUtRiM2JkZccEZjcC1GMTYlRjNGW3ZGW29GQ0ZFLUYjNiYtRjE2JUYzLUYjNiYtRkA2JFEiMkYnRkNGRUZqcUZDRltvRmNwRmZwRkNGRS1GIzYoLUYxNiVGMy1GIzYmRj9GRUZqcUZDRltvRmNwRjBGY3AtRjE2JUYzLUYjNiZGZ3ZGRUZqcEZDRltvRkNGRS1GIzYoLUYxNiVGMy1GIzYmRmd2RkVGYHBGQ0Zbb0ZjcEZmcUZlb0ZdckZDRl9zRkNGQ0Zic0Zlc0Zocy1GRjYtUSJ+RidGQ0ZJRmhvRk5GUEZSRlRGVkZYL0ZmbkZaLyUrZXhlY3V0YWJsZUdGS0ZD</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L325" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">The output of the above investigations is the following: most of the branches of the quadratic ideal (the first 16 of the total 18) are sub-branches of the main branch consisting of 4 equations (that are linear in 2-jets), except for two (numbers 17,18) that form a different branch of 10 equations (that are linear in 2-jets). Thus the locus of the ideal is a reducible variety with the components of codimensions 4 and 10 respectively (they are linear subspaces in the projective spaces that are projectivizations of the fibers </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUkjbW5HRiQ2JVEiMkYnRjIvRjZRJ25vcm1hbEYnRjIvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYn">LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUkjbW5HRiQ2JVEiMkYnRjIvRjZRJ25vcm1hbEYnRjIvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYn</Equation><Font encoding="UTF-8" foreground="[255,0,255]">\342\206\222</Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUkjbW5HRiQ2JVEiMUYnRjIvRjZRJ25vcm1hbEYnRjIvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYn">LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUkjbW5HRiQ2JVEiMUYnRjIvRjZRJ25vcm1hbEYnRjIvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRj8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYn</Equation><Font foreground="[255,0,255]">). </Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2180" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Recall that these 4 and 10 equations are additional equations that we obtained after substitution spt, so uniting these with 20 equations EQ we obtain the components given by 24 and 30 equations respectively. These can be identified (see Mathematica computations) with the conditions describing general linearly degenerate equations (</Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYuUSIrRidGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVEY1LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRj42LlEiPUYnRjVGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUkjbW5HRiQ2JUZmbkY1RkFGNUZXRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYuUSIrRidGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVEY1LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRj42LlEiPUYnRjVGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUkjbW5HRiQ2JUZmbkY1RkFGNUZXRkE=</Equation><Font foreground="[255,0,255]">) and Monge-Ampere 2x2 systems (</Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYuUSomdW1pbnVzMDtGJ0Y1L0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZURjUvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GPjYuUSI9RidGNUZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW28tSSNtbkdGJDYlRmZuRjVGQUY1RldGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JlEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtb0dGJDYuUSomdW1pbnVzMDtGJ0Y1L0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZURjUvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GPjYuUSI9RidGNUZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGW28tSSNtbkdGJDYlRmZuRjVGQUY1RldGQQ==</Equation><Font foreground="[255,0,255]">).</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L326" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEmSW50c2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Ji1GLDYjUSFGJy1GIzYoLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSRwczNGJ0YvRjItRlM2JC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmpuLUZTNiQtRiM2JUZhby1GUzYkLUYjNiQtRmlvNiRRIzE3RidGOUY5RjlGOUY5RjlGZW5GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Y5RjktRjY2LVEiO0YnRjlGO0ZfcEZARkJGREZGRkhGYHBGTS1GLDYlUSR0bXBGJ0YvRjJGNS1GaW82JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZnckY7Rj5GQEZCRkRGRkZIRmBwL0ZORmFwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGanItRiw2JVEiaUYnRi9GMkZbcy1GNjYvUSN0b0YnRmRyRmZyRmhyRjtGPkZARkJGREZGRkhGYHBGanJGW3MtRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGW3MtRjY2L1EjZG9GJ0ZkckZmckZockY7Rj5GQEZCRkRGRkZIRmBwRmpyRltzLUY2Ni9RI2lmRidGZHJGZnJGaHJGO0Y+RkBGQkZERkZGSEZgcEZqckZbcy1GLDYlUSRsaHNGJ0YvRjItRlM2JC1GIzYlRistRlM2Ji1GIzYkRl5zRjlGOS9GYHFRIltGJy9GY3FRIl1GJ0Y5RjktRjY2LVElJm5lO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmR0RltzLUY2Ni9RJXRoZW5GJ0ZkckZmckZockY7Rj5GQEZCRkRGRkZIRmBwRmpyRltzRmhxRjVGaHEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZddkZob0Zeci1GNjYvUSNmaUYnRmRyRmZyRmhyRjtGPkZARkJGREZGRkhGYHBGanJGXnItRjY2L1Ejb2RGJ0ZkckZmckZockY7Rj5GQEZCRkRGRkZIRmBwRmpyRl5yRmhxLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEmSW50c2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Ji1GLDYjUSFGJy1GIzYoLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSRwczNGJ0YvRjItRlM2JC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmpuLUZTNiQtRiM2JUZhby1GUzYkLUYjNiQtRmlvNiRRIzE3RidGOUY5RjlGOUY5RjlGZW5GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Y5RjktRjY2LVEiO0YnRjlGO0ZfcEZARkJGREZGRkhGYHBGTS1GLDYlUSR0bXBGJ0YvRjJGNS1GaW82JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZnckY7Rj5GQEZCRkRGRkZIRmBwL0ZORmFwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGanItRiw2JVEiaUYnRi9GMkZbcy1GNjYvUSN0b0YnRmRyRmZyRmhyRjtGPkZARkJGREZGRkhGYHBGanJGW3MtRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGW3MtRjY2L1EjZG9GJ0ZkckZmckZockY7Rj5GQEZCRkRGRkZIRmBwRmpyRltzLUY2Ni9RI2lmRidGZHJGZnJGaHJGO0Y+RkBGQkZERkZGSEZgcEZqckZbcy1GLDYlUSRsaHNGJ0YvRjItRlM2JC1GIzYlRistRlM2Ji1GIzYkRl5zRjlGOS9GYHFRIltGJy9GY3FRIl1GJ0Y5RjktRjY2LVElJm5lO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmR0RltzLUY2Ni9RJXRoZW5GJ0ZkckZmckZockY7Rj5GQEZCRkRGRkZIRmBwRmpyRltzRmhxRjVGaHEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZddkZob0Zeci1GNjYvUSNmaUYnRmRyRmZyRmhyRjtGPkZARkJGREZGRkhGYHBGanJGXnItRjY2L1Ejb2RGJ0ZkckZmckZockY7Rj5GQEZCRkRGRkZIRmBwRmpyRl5yRmhxLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDcvJkkiZkc2IjYkIiIiIiIlIiIhLyZGJTYkRigiIiYsJiZJImdHRiY2JCIiJEYpISIiJkYxNiRGKUYuRjQvJkYlNiRGKCIiJywoJkYlRjZGKCZGMTYkRjNGLkYoJkYxNiRGKUY6RjQvJkYlRjIsKEY8RjRGPUY0Rj9GKC8mRiVGPiZGJUZAL0Y8RjwvRkZGRi8mRiU2JEYuRjpGKi8mRjE2JEYoRjMsJCZGMTYkIiIjRilGNC8mRjFGJ0YqLyZGMUYtRiovJkYxRjksJEYwRjQvJkYxNiRGUkYzLCRGNUY0L0ZQRlAvJkYxNiRGUkY6LCZGPUY0Rj9GKC9GMEYwL0Y9Rj0vJkYxNiRGM0Y6RiovRjVGNS9GP0Y/LyZGMUZLRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM5</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L321" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Here we unite 4 and 10 equations to see the intersection of components. We get 14 equations, or counted together with 20 equations EQ we get 34 equations. These can be identified (see Mathematica computations) with the conditions of linearizability (</Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYlLUkjbW9HRiQ2L1EiK0YnRjVGOC9GPFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGV0Y1RkQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GQTYvUSI9RidGNUY4RkRGRkZJRktGTUZPRlFGUy9GVlEsMC4yNzc3Nzc4ZW1GJy9GWUZbby1GLDYlRi4tRiM2Ji1GQTYuUSomdW1pbnVzMDtGJ0Y1RkRGRkZJRktGTUZPRlFGU0ZVRlhGNUY4RkRGWi1GQTYuRmluRjVGREZGRklGS0ZNRk9GUUZTRmpuRlxvLUkjbW5HRiQ2JUZmbkY1RkRGNUY4RkQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYlLUkjbW9HRiQ2L1EiK0YnRjVGOC9GPFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGV0Y1RkQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GQTYvUSI9RidGNUY4RkRGRkZJRktGTUZPRlFGUy9GVlEsMC4yNzc3Nzc4ZW1GJy9GWUZbby1GLDYlRi4tRiM2Ji1GQTYuUSomdW1pbnVzMDtGJ0Y1RkRGRkZJRktGTUZPRlFGU0ZVRlhGNUY4RkRGWi1GQTYuRmluRjVGREZGRklGS0ZNRk9GUUZTRmpuRlxvLUkjbW5HRiQ2JUZmbkY1RkRGNUY4RkQ=</Equation><Font foreground="[255,0,255]">, or equivalently </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JlEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSSNtbkdGJDYlUSIwRidGMkY8RjIvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JlEiV0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiPUYnRjIvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tSSNtbkdGJDYlUSIwRidGMkY8RjIvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjw=</Equation><Font foreground="[255,0,255]">) . </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L266" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNDIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ/JQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMjUyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRfIw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L290" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEkc2w0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElRVE0c0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGp0NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmlvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZlbzYmRmdvRmpvRlxwL0ZfcFElYXV0b0YnLUYsNiVRJXRtcDRGJ0YvRjJGNS1GUzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRltyRjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobkZeci1GLDYlUSJpRidGL0YyRl9yLUY2Ni9RI3RvRidGaHFGanFGXHJGO0Y+RkBGQkZERkZGSEZobkZeckZfci1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS9GYHFRIltGJy9GY3FRIl1GJ0Y5RjlGX3ItRjY2L1EjZG9GJ0ZocUZqcUZcckY7Rj5GQEZCRkRGRkZIRmhuRl5yRl9yLUY2Ni9RI2lmRidGaHFGanFGXHJGO0Y+RkBGQkZERkZGSEZobkZeckZfci1GLDYlUSRsaHNGJ0YvRjItRlM2JC1GIzYmRitGX3MtRlM2Ji1GIzYkRmJyRjlGOUZnc0Zpc0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmR0Rl9yLUY2Ni9RJXRoZW5GJ0ZocUZqcUZcckY7Rj5GQEZCRkRGRkZIRmhuRl5yRl9yRmVwRjVGZXBGX3ItRjY2L1EmdW5pb25GJ0ZocUZqcUZcckY7Rj5GQEZCRkRGRkZIRmhuRl5yRl9yLUZTNiYtRiM2JkZccS1GIzYmRlxxRmF0RmR0RjlGXHFGOUY5Rl9xRmJxRmFvLUY2Ni9RI2ZpRidGaHFGanFGXHJGO0Y+RkBGQkZERkZGSEZobkZeckZhby1GNjYvUSNvZEYnRmhxRmpxRlxyRjtGPkZARkJGREZGRkhGaG5GXnJGYW9GZXAtRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZkb0ZhcEZockZbc0ZaRmhyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1GZHM2JFEiMkYnRjlGOUY5RmdzRmlzRjlGOUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEkc2w0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElRVE0c0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGp0NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmlvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZlbzYmRmdvRmpvRlxwL0ZfcFElYXV0b0YnLUYsNiVRJXRtcDRGJ0YvRjJGNS1GUzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRltyRjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobkZeci1GLDYlUSJpRidGL0YyRl9yLUY2Ni9RI3RvRidGaHFGanFGXHJGO0Y+RkBGQkZERkZGSEZobkZeckZfci1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS9GYHFRIltGJy9GY3FRIl1GJ0Y5RjlGX3ItRjY2L1EjZG9GJ0ZocUZqcUZcckY7Rj5GQEZCRkRGRkZIRmhuRl5yRl9yLUY2Ni9RI2lmRidGaHFGanFGXHJGO0Y+RkBGQkZERkZGSEZobkZeckZfci1GLDYlUSRsaHNGJ0YvRjItRlM2JC1GIzYmRitGX3MtRlM2Ji1GIzYkRmJyRjlGOUZnc0Zpc0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmR0Rl9yLUY2Ni9RJXRoZW5GJ0ZocUZqcUZcckY7Rj5GQEZCRkRGRkZIRmhuRl5yRl9yRmVwRjVGZXBGX3ItRjY2L1EmdW5pb25GJ0ZocUZqcUZcckY7Rj5GQEZCRkRGRkZIRmhuRl5yRl9yLUZTNiYtRiM2JkZccS1GIzYmRlxxRmF0RmR0RjlGXHFGOUY5Rl9xRmJxRmFvLUY2Ni9RI2ZpRidGaHFGanFGXHJGO0Y+RkBGQkZERkZGSEZobkZeckZhby1GNjYvUSNvZEYnRmhxRmpxRlxyRjtGPkZARkJGREZGRkhGaG5GXnJGYW9GZXAtRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZkb0ZhcEZockZbc0ZaRmhyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1GZHM2JFEiMkYnRjlGOUY5RmdzRmlzRjlGOUZfb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJ0Y4LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEkMjUyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JFEkMTY4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiJF8jIiRvIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2181" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Above EQ4 are 2-prolonged equations from the system EQ. They contain </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JVEjMjBGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RJyZzZG90O0YnRi9GMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUkmbWZyYWNHRiQ2KS1GIzYoLUYsNiVRIjZGJ0YvRjJGNS1GLDYlUSI3RidGL0YyRi8vJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjItRiM2Ji1GLDYlUSIyRidGL0YyRi9GWEYyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y7Ri8tRjY2LlEiPUYnRi9GMkY5RjxGPkZARkJGREZGL0ZJUSwwLjI3Nzc3NzhlbUYnL0ZMRmhvLUYsNiVRJDQyMEYnRi9GMkYvRlhGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JVEjMjBGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RJyZzZG90O0YnRi9GMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUkmbWZyYWNHRiQ2KS1GIzYoLUYsNiVRIjZGJ0YvRjJGNS1GLDYlUSI3RidGL0YyRi8vJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjItRiM2Ji1GLDYlUSIyRidGL0YyRi9GWEYyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y7Ri8tRjY2LlEiPUYnRi9GMkY5RjxGPkZARkJGREZGL0ZJUSwwLjI3Nzc3NzhlbUYnL0ZMRmhvLUYsNiVRJDQyMEYnRi9GMkYvRlhGMg==</Equation><Font foreground="[255,0,255]"> fourth order equations, while the number of 4-jet variables is 252. Now this system can already be resolved with respect to all 4-jet variables, so it closes on 4-jet level. Yet it is not involutive.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2184" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">First of all notice that prolongation of the prolongation-projection system on 2-jets (the largest stratum consisting of 24 equations) does not give a Frobenius system after prolongation to 3-jets (see sls3 below): the number of free 3-jet variables is 8. Even the projection of EQ4 to 3-jet (that adds up more thrid order equations) is still not closed (see tmp3 below): the number of free 3-jet variables is 3. No new equations of the 2nd order are however added.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L240" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkRTNuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSRzMjJGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNsNEYnRi9GMi1GUzYmLUYjNiUtRmBvNiRRIjJGJ0Y5RmNvRjlGOUZlb0Zob0Zjb0Y5RjlGY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGY29GOUY5RmNvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkRTNuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSRzMjJGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNsNEYnRi9GMi1GUzYmLUYjNiUtRmBvNiRRIjJGJ0Y5RmNvRjlGOUZlb0Zob0Zjb0Y5RjlGY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGY29GOUY5RmNvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTY4RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRvIg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L282" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVElc3B0MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkc3B0RidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JUZocC1GUDYmLUYjNiRGW3BGOUY5L0ZaUSJbRicvRmduUSJdRidGOUY5LUY2Ni1RJSZuZTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkcUZoby1GNjYvUSV0aGVuRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYmRmhwRmhxRlRGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0ZbdC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRlcTJGJ0YvRjJGNUYrRmhvRmlyRmhvLUYsNiVRJHMyMkYnRi9GMi1GUDYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZXRjlGOUZcckZeckZpbkZhcC1GUDYkLUYjNiVGY3RGV0Y5RjlGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVElc3B0MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkc3B0RidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JUZocC1GUDYmLUYjNiRGW3BGOUY5L0ZaUSJbRicvRmduUSJdRidGOUY5LUY2Ni1RJSZuZTtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkcUZoby1GNjYvUSV0aGVuRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYmRmhwRmhxRlRGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0ZbdC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRlcTJGJ0YvRjJGNUYrRmhvRmlyRmhvLUYsNiVRJHMyMkYnRi9GMi1GUDYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZXRjlGOUZcckZeckZpbkZhcC1GUDYkLUYjNiVGY3RGV0Y5RjlGV0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiND</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L281" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEkZXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRlxvRmhvLUYsNiVRImpGJ0YvRjJGaG9GXnBGaG8tSSNtbkdGJDYkUSI2RidGOUZob0ZbcUZob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYmLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNihGaHAtRlA2Ji1GIzYlRltwRldGOUY5L0ZaUSJbRicvRmduUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0ZecUZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhc0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEkZXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRlxvRmhvLUYsNiVRImpGJ0YvRjJGaG9GXnBGaG8tSSNtbkdGJDYkUSI2RidGOUZob0ZbcUZob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYmLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNihGaHAtRlA2Ji1GIzYlRltwRldGOUY5L0ZaUSJbRicvRmduUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0ZecUZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhc0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTQxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRUIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L279" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGp0M0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGp0M0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ3Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L277" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc2xzM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkZXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkanQzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc2xzM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkZXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkanQzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L280" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNsczNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXNsczNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ3Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L283" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkLUYsNiVRJXNsczNGJ0YvRjJGOUY5RmZvLUY2Ni9RI2RvRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GNjYvUSNpZkYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JUZmcC1GUDYmLUYjNiRGaW9GOUY5L0ZYUSJbRicvRmVuUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZicUZmby1GNjYvUSV0aGVuRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmb0YrRjVGK0Zmby1GNjYvUSZ1bmlvbkYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRlA2Ji1GIzYlRl9xRmJxRjlGOUZXRlpGZ24tRjY2L1EjZmlGJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkYrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRidGX3AtRlA2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZhdEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkLUYsNiVRJXNsczNGJ0YvRjJGOUY5RmZvLUY2Ni9RI2RvRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GNjYvUSNpZkYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JUZmcC1GUDYmLUYjNiRGaW9GOUY5L0ZYUSJbRicvRmVuUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZicUZmby1GNjYvUSV0aGVuRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmb0YrRjVGK0Zmby1GNjYvUSZ1bmlvbkYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRlA2Ji1GIzYlRl9xRmJxRjlGOUZXRlpGZ24tRjY2L1EjZmlGJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkYrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRidGX3AtRlA2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZhdEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNjQtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiotSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiMkYnRkNGRS1GQDYkUSI0RidGQy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGRS1GMTYlRjMtRiM2KkY/RkVGW29GRS1GQDYkUSI1RidGQ0Zeb0Zhb0ZDRmNvRkUtRjE2JUYzLUYjNipGP0ZFRltvRkUtRkA2JFEiNkYnRkNGXm9GYW9GQ0Zjb0ZFLUYxNiVGMy1GIzYqLUZANiRRIjNGJ0ZDRkVGW29GRUZqb0Zeb0Zhb0ZDRmNvRkUtRjE2JS1GNDYlUSJnRidGN0Y6LUYjNipGP0ZFRmhwRkVGYXBGXm9GYW9GQ0Zjb0ZFLUYxNiVGXXEtRiM2KkZobkZFRmhwRkVGW29GXm9GYW9GQ0Zjb0ZFLUYxNiVGXXEtRiM2KkZocEZFRmpvRkVGYXBGXm9GYW9GQ0Zjb0ZFLUYxNiVGXXEtRiM2KkZbb0ZFRmpvRkVGYXBGXm9GYW9GQ0Zjb0Zeb0Zhb0ZDRkMvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkUtRkA2JFEiOEYnRkNGXm9GYW9GQw==">NiQ8KiZJImZHNiI2JSIiIiIiIyIiJSZGJTYlRihGKiIiJiZGJTYlRihGKiIiJyZGJTYlIiIkRipGLSZJImdHRiY2JUYoRjNGMCZGNTYlRilGM0YqJkY1NiVGM0YtRjAmRjU2JUYqRi1GMCIiKQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-output="false" labelreference="L253" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEmfm5vcHNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GRzYjUSFGJy1GIzYnLUZHNiVRKklkZWFsSW5mb0YnRkpGTS1GLDYtUSM6LUYnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkc2JVEqVmFyaWFibGVzRidGSkZNLUZQNiQtRiM2JS1GUDYmLUYjNiUtRkc2JVEjb3BGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJEUzbkYnRkpGTUYvRi9GL0YvLyUlb3BlbkdRJyZsYW5nO0YnLyUmY2xvc2VHUScmcmFuZztGJ0ZURi9GL0YvRlRGL0YvLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1GRzYlUSVub3BzRidGSkZNLUZQNiQtRiM2JkZULUYjNiUtRkc2JVE2TWF4aW1hbEluZGVwZW5kZW50U2V0RidGSkZNRlxvRi9GVEYvRi9GZHBGanBGTy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmpxLUZHNiVRMUhpbGJlcnREaW1lbnNpb25GJ0ZKRk0tRlA2JC1GIzYkRmBvRi9GLy8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEmfm5vcHNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GRzYjUSFGJy1GIzYnLUZHNiVRKklkZWFsSW5mb0YnRkpGTS1GLDYtUSM6LUYnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkc2JVEqVmFyaWFibGVzRidGSkZNLUZQNiQtRiM2JS1GUDYmLUYjNiUtRkc2JVEjb3BGJ0ZKRk0tRlA2JC1GIzYkLUZHNiVRJEUzbkYnRkpGTUYvRi9GL0YvLyUlb3BlbkdRJyZsYW5nO0YnLyUmY2xvc2VHUScmcmFuZztGJ0ZURi9GL0YvRlRGL0YvLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1GRzYlUSVub3BzRidGSkZNLUZQNiQtRiM2JkZULUYjNiUtRkc2JVE2TWF4aW1hbEluZGVwZW5kZW50U2V0RidGSkZNRlxvRi9GVEYvRi9GZHBGanBGTy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmpxLUZHNiVRMUhpbGJlcnREaW1lbnNpb25GJ0ZKRk0tRlA2JC1GIzYkRmBvRi9GLy8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L263" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRTNwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJHMyMkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZoby9GTkZpb0ZPLUZTNiQtRiM2KC1GLDYlUSRTbDNGJ0YvRjJGWkZkby1GLDYlUSRFM25GJ0YvRjJGXG9GOUY5RlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRTNwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJHMyMkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZoby9GTkZpb0ZPLUZTNiQtRiM2KC1GLDYlUSRTbDNGJ0YvRjJGWkZkby1GLDYlUSRFM25GJ0YvRjJGXG9GOUY5RlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L254" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkczNwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRTNwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZnYzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkczNwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRTNwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZnYzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L293" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L296" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJHMzcEYnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkdGRUZFRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJHMzcEYnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkdGRUZFRkdGRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L285" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkczNwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnRkBGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkczNwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnRkBGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L287" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEqSWRlYWxJbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSpWYXJpYWJsZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiUtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJEUzcEYnRi9GMkY5RjlGOUY5LyUlb3BlbkdRJyZsYW5nO0YnLyUmY2xvc2VHUScmcmFuZztGJy1GLDYjUSFGJ0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYmRmVvLUYjNidGK0Y1Rk9GUkY5RmVvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEqSWRlYWxJbmZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSpWYXJpYWJsZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiUtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJEUzcEYnRi9GMkY5RjlGOUY5LyUlb3BlbkdRJyZsYW5nO0YnLyUmY2xvc2VHUScmcmFuZztGJy1GLDYjUSFGJ0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYmRmVvLUYjNidGK0Y1Rk9GUkY5RmVvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiQ8RSZJImZHNiI2JCIiIiIiJSZGJTYkRigiIicmRiU2JCIiI0YpJkYlNiQiIiRGKSZGJTYkRilGLCZGJTYkIiImRiwmSSJnR0YmNiRGKEYyJkY5RicmRjlGKyZGOTYkRi9GMiZGOUYuJkY5NiRGL0YsJkY5RjEmRjk2JEYyRjcmRjk2JEYyRiwmRjk2JEYpRjcmRjlGNCZGOUY2JkY5NiVGKEYpRiwmRjk2JUYvRjJGMiZGOTYlRi9GMkYpJkY5NiVGL0YpRikmRjk2JUYvRilGLCZGOTYlRjJGMkYyJkY5NiVGMkYyRikmRjk2JUYyRjJGNyZGOTYlRjJGKUYpJkY5NiVGMkYpRjcmRjk2JUYyRilGLCZGOTYlRjJGN0YsJkY5NiVGKUYpRikmRjk2JUYpRilGNyZGOTYlRilGKUYsJkY5NiVGKUY3RiwmRjk2JUYpRixGLCIjTg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L289" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEldG1wM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmBvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GLDYlUSJpRidGL0YyRmZvLUY2Ni9RI3RvRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JkZULUYjNiUtRiw2JVEkczNwRidGL0YyLUZQNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS9GWFEiW0YnL0ZlblEiXUYnRjlGVEY5RjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUY2Ni9RI2lmRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRlRGZnBGVC1GUDYmLUYjNiRGaW9GOUY5RmNxRmVxRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGYHJGZm8tRjY2L1EldGhlbkYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm9GK0Y1RitGZm8tRjY2L1EmdW5pb25GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUZQNiYtRiM2JUZdckZgckY5RjlGV0ZaRmduLUY2Ni9RI2ZpRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Znbi1GNjYvUSNvZEYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZ25GKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnRl9wLUZQNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEldG1wM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmBvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GLDYlUSJpRidGL0YyRmZvLUY2Ni9RI3RvRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JkZULUYjNiUtRiw2JVEkczNwRidGL0YyLUZQNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS9GWFEiW0YnL0ZlblEiXUYnRjlGVEY5RjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUY2Ni9RI2lmRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRlRGZnBGVC1GUDYmLUYjNiRGaW9GOUY5RmNxRmVxRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGYHJGZm8tRjY2L1EldGhlbkYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm9GK0Y1RitGZm8tRjY2L1EmdW5pb25GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUZQNiYtRiM2JUZdckZgckY5RjlGV0ZaRmduLUY2Ni9RI2ZpRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Znbi1GNjYvUSNvZEYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZ25GKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnRl9wLUZQNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiotSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiotSSNtbkdGJDYkUSI0RicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGP0ZFLUZANiRRIjVGJ0ZDLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZLRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZFLUYxNiVGMy1GIzYqRj9GRUY/RkUtRkA2JFEiNkYnRkNGW29GXm9GQ0Zgb0ZFLUYxNiVGMy1GIzYqRj9GRUZobkZFRmdvRltvRl5vRkNGYG9GW29GXm9GQ0ZDLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZFLUZANiRRIjNGJ0ZDRltvRl5vRkM=">NiQ8JSZJImdHNiI2JSIiJUYoIiImJkYlNiVGKEYoIiInJkYlNiVGKEYpRiwiIiQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2183" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Ok, so the system is not yet involutive (formally integrable). We have to do one more prolongation (to 5-jets): this is the system EQ5. It consists of 1120 equations, and indeed can be resolved with respect to all 504 jets of order 5. </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L292" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEkRVE1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYsLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNihGYW8tRlA2JC1GIzYoRmFvLUZQNiQtRiM2KC1GLDYlUSNFUUYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYHEtRiw2JVEia0YnRi9GMkZbckY5RjlGYHEtRiw2JVEibEYnRi9GMkZbckY5RjlGYHFGYHItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXEtSSNtbkdGJDYkUSI2RidGOUZbckY5RjlGYHFGXXJGY3JGaHFGZnJGXHNGW3JGOUY5RmBxRmhxRmNyLUZdczYkUSIxRidGOUZmckZcc0ZbckY5RjlGYHFGZ3BGY3JGYHNGZnItRl1zNiRRIzIwRidGOUZbckY5RjlGW3JGOUY5L0ZbcVEifGZyRicvRl5xUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JUYrRltyRjlGOS1GNjYtUSI7RidGOUY7RmNxRkBGQkZERkZGSEZkcUZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmVxLyUmZGVwdGhHRlx1LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJUVRNXNGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNictRiw2JVEkc3B0RidGL0YyRmBxRl52LUZQNiQtRiM2Ji1GLDYlUSNwdEYnRi9GMkZgcUYrRjlGOUY5RjlGOUY5RmpzRmd0LUYsNiVRJGp0NUYnRi9GMkY1LUZQNiYtRiM2KEZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ky1GLDYlUSJmRidGL0YyLUZQNiYtRiM2LEZncEZgcUZocUZgcUZdckZgcUZgckZgcS1GLDYlUSJtRidGL0YyRjlGOUZqcEZdcUZgcUZheUZjckZgckZmckZcc0Y5RjlGYHFGYHJGY3JGXXJGZnJGXHNGOUY5RmBxRl1yRmNyRmhxRmZyRlxzRjlGOUZgcUZocUZjckZncEZmckZcc0Y5RjlGYHFGZ3BGY3JGYHNGZnJGXHNGOUY5RmBxLUYjNiVGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNistRiw2JVEiZ0YnRi9GMkZdeUZgcUZheUZjckZgckZmckZcc0Y5RjlGYHFGYHJGY3JGXXJGZnJGXHNGOUY5RmBxRl1yRmNyRmhxRmZyRlxzRjlGOUZgcUZocUZjckZncEZmckZcc0Y5RjlGYHFGZ3BGY3JGYHNGZnJGXHNGOUY5RjktRiw2I1EhRidGOUY5RmZzRmhzRmpzRl10LUZQNiQtRiM2JEZfd0Y5RjlGW3JGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTEyMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiU/Ng==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNTA0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQvJg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L297" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZYLUkjbWlHRiQ2JVEkc2w1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElRVE1c0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGp0NUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmlvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJXRtcDVGJ0YvRjJGNS1GUzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmdxRjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqcS1GLDYlUSJpRidGL0YyRltyLUY2Ni9RI3RvRidGZHFGZnFGaHFGO0Y+RkBGQkZERkZGSEZobkZqcUZbci1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS9GXHFRIltGJy9GX3FRIl1GJ0Y5RjlGW3ItRjY2L1EjZG9GJ0ZkcUZmcUZocUY7Rj5GQEZCRkRGRkZIRmhuRmpxRltyLUY2Ni9RI2lmRidGZHFGZnFGaHFGO0Y+RkBGQkZERkZGSEZobkZqcUZbci1GLDYlUSRsaHNGJ0YvRjItRlM2JC1GIzYmRitGW3MtRlM2Ji1GIzYkRl5yRjlGOUZjc0Zlc0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmB0RltyLUY2Ni9RJXRoZW5GJ0ZkcUZmcUZocUY7Rj5GQEZCRkRGRkZIRmhuRmpxRltyRmFwRjVGYXBGW3ItRjY2L1EmdW5pb25GJ0ZkcUZmcUZocUY7Rj5GQEZCRkRGRkZIRmhuRmpxRltyLUZTNiYtRiM2JkZocC1GIzYmRmhwRl10RmB0RjlGaHBGOUY5RltxRl5xRmFvLUY2Ni9RI2ZpRidGZHFGZnFGaHFGO0Y+RkBGQkZERkZGSEZobkZqcUZhby1GNjYvUSNvZEYnRmRxRmZxRmhxRjtGPkZARkJGREZGRkhGaG5GanFGYW9GYXAtRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZkby1GZW82JkZnb0Zqb0ZccC9GX3BRJWF1dG9GJ0ZkckZnckZaRmRyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1GYHM2JFEiMkYnRjlGOUY5RmNzRmVzRjlGOUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZYLUkjbWlHRiQ2JVEkc2w1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElRVE1c0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJGp0NUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmlvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJXRtcDVGJ0YvRjJGNS1GUzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmdxRjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqcS1GLDYlUSJpRidGL0YyRltyLUY2Ni9RI3RvRidGZHFGZnFGaHFGO0Y+RkBGQkZERkZGSEZobkZqcUZbci1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS9GXHFRIltGJy9GX3FRIl1GJ0Y5RjlGW3ItRjY2L1EjZG9GJ0ZkcUZmcUZocUY7Rj5GQEZCRkRGRkZIRmhuRmpxRltyLUY2Ni9RI2lmRidGZHFGZnFGaHFGO0Y+RkBGQkZERkZGSEZobkZqcUZbci1GLDYlUSRsaHNGJ0YvRjItRlM2JC1GIzYmRitGW3MtRlM2Ji1GIzYkRl5yRjlGOUZjc0Zlc0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmB0RltyLUY2Ni9RJXRoZW5GJ0ZkcUZmcUZocUY7Rj5GQEZCRkRGRkZIRmhuRmpxRltyRmFwRjVGYXBGW3ItRjY2L1EmdW5pb25GJ0ZkcUZmcUZocUY7Rj5GQEZCRkRGRkZIRmhuRmpxRltyLUZTNiYtRiM2JkZocC1GIzYmRmhwRl10RmB0RjlGaHBGOUY5RltxRl5xRmFvLUY2Ni9RI2ZpRidGZHFGZnFGaHFGO0Y+RkBGQkZERkZGSEZobkZqcUZhby1GNjYvUSNvZEYnRmRxRmZxRmhxRjtGPkZARkJGREZGRkhGaG5GanFGYW9GYXAtRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZkby1GZW82JkZnb0Zqb0ZccC9GX3BRJWF1dG9GJ0ZkckZnckZaRmRyLUZTNiQtRiM2JUYrLUZTNiYtRiM2JC1GYHM2JFEiMkYnRjlGOUY5RmNzRmVzRjlGOUZfb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJ0Y4LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEkNTA0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JFEkNjE2RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiJC8mIiQ7Jw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L294" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRXE0cUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSRzbDRGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNsNUYnRi9GMi1GUzYmLUYjNiUtRmluNiRRIjJGJ0Y5RlxvRjlGOUZeb0Zhb0Zcb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRXE0cUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSRzbDRGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNsNUYnRi9GMi1GUzYmLUYjNiUtRmluNiRRIjJGJ0Y5RlxvRjlGOUZeb0Zhb0Zcb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXG9GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L246" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRXEzcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSRzMjJGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRlM2JC1GIzYoLUYsNiVRJHNwdEYnRi9GMkZkb0ZPLUZTNiQtRiM2KS1GLDYlUSRzM3BGJ0YvRjItRlM2Ji1GIzYkRmhuRjlGOUZeb0Zhb0Zkb0ZPLUZTNiQtRiM2KC1GLDYlUSRTbDNGJ0YvRjJGWkZkby1GLDYlUSVFcTRxRidGL0YyRlxvRjlGOUZcb0Y5RjlGXG9GOUY5RlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRXEzcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSRzMjJGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRlM2JC1GIzYoLUYsNiVRJHNwdEYnRi9GMkZkb0ZPLUZTNiQtRiM2KS1GLDYlUSRzM3BGJ0YvRjItRlM2Ji1GIzYkRmhuRjlGOUZeb0Zhb0Zkb0ZPLUZTNiQtRiM2KC1GLDYlUSRTbDNGJ0YvRjJGWkZkby1GLDYlUSVFcTRxRidGL0YyRlxvRjlGOUZcb0Y5RjlGXG9GOUY5RlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L247" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnbGVuZ3RoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElRXEzcUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnbGVuZ3RoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElRXEzcUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFErMTc3MDYzMDMzNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IitPLmpxPA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2188" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Now the system is projected down (by substituting the expressed all 5-jets to the remaining equations, then by substituting the expressed all 4-jets to the remaining equations, then by substituting 112-3=109 jets of order 3 that are allready expressed to the remaining equations; everything is done at pt, but the substitution of this 1-jet is made only after the equations have been computed in full generality). As follows from SnS2 computation below we can express the remaining 3-jets, and now we close the system: it has a reduced variety on the level of 2-jets (24 or 30 equations), then all 3- and 4- and 5- etc jets are expressed by free 2-jets (and 1-jets indeed, but these are frozen in our latest computation). The dimensional count implies that this system is in involution.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L248" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElU25TMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJUVxM3FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYsLUkjbW5HRiQ2JFEiNEYnRjlGWkZob0ZaLUZpbzYkUSI1RidGOS8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZhbzYlRmNvLUYjNixGaG9GWkZob0ZaLUZpbzYkUSI2RidGOUZfcEZicEZkcEZmcEY5RmlwRlotRmFvNiVGY28tRiM2LEZob0ZaRlxwRlpGYHFGX3BGYnBGZHBGZnBGOUZpcEZfcEZicEZkcEZmcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmJwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElU25TMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJUVxM3FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYsLUkjbW5HRiQ2JFEiNEYnRjlGWkZob0ZaLUZpbzYkUSI1RidGOS8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZhbzYlRmNvLUYjNixGaG9GWkZob0ZaLUZpbzYkUSI2RidGOUZfcEZicEZkcEZmcEY5RmlwRlotRmFvNiVGY28tRiM2LEZob0ZaRlxwRlpGYHFGX3BGYnBGZHBGZnBGOUZpcEZfcEZicEZkcEZmcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmJwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L236" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJVNuUzJGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZHRkVGRS1JI21vR0YkNi1RIixGJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2JUYrLUY2NiQtRiM2JUY6LUY2NiYtRiM2JC1GQjYkUSIyRidGRUZFRkVGSkZNRkVGRUZFLUYsNiNRIUYnRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJVNuUzJGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZHRkVGRS1JI21vR0YkNi1RIixGJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2JUYrLUY2NiQtRiM2JUY6LUY2NiYtRiM2JC1GQjYkUSIyRidGRUZFRkVGSkZNRkVGRUZFLUYsNiNRIUYnRkdGRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiQiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L238" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU25TMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU25TMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8JS8mSSJnRzYiNiUiIiVGKSIiJiwyKigiIiMiIiImSSJmR0YnNiRGLkYpRi4mRiY2JCIiJEYqRi5GLiooRi1GLiZGMDYkRi4iIidGLiZGJjYkRi1GKUYuRi4qKEYtRi4mRjBGOkYuJkYmNiRGKUYqRi5GLiooRi1GLiZGJjYkRi5GNEYuRjJGLkYuKihGLUYuJkYmRjFGLiZGJjYkRipGOEYuRi4qKEYtRi4mRiY2JEYtRjRGLkY9Ri5GLiooRi1GLkY5Ri4mRiY2JEYpRjhGLkYuKihGLUYuJkYmNiRGNEYpRi5GPUYuISIiLyZGJjYlRilGKUY4LDIqKEYtRi5GL0YuJkYwRktGLkZPKihGLUYuRjZGLiZGJkY3Ri5GLiooRi1GLkY2Ri5GTUYuRi4qKEYtRi5GPEYuRkpGLkYuKihGLUYuRlVGLkZARi5GTyooRi1GLiZGMEZFRi5GQ0YuRi4qKEYtRi5GV0YuRkpGLkYuKihGLUYuRkdGLkZKRi5GLi8mRiY2JUYpRipGOCwyKiZGNkYuJkYmNiRGLUY4Ri5GLiomRjZGLkYyRi5GLiomRjxGLkZERi5GLiomRlVGLkY9Ri5GLiomRmZuRi5GOUYuRi4qJkZXRi5GREYuRi4qJkZHRi5GREYuRi4qJkZeb0YuRkpGLkYuPCI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L241" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/DFKN-2017-LaxPairsTables.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group labelreference="L2166" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This worksheet accompanies the paper B.Doubrov, E.Ferapontov. B.Kruglikov, V.Novikov &quot;Integrable systems in 4D associated with sixfolds in Gr(4,6)&quot;.
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 17, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2165" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L157" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[0,128,0]">Here we verify the Lax pairs for general linearly degenerate systems. Segre type numeration follows the one in the paper.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L158" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSZUb29sc0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRKVBERVRvb2xzRidGL0YyRj1GQEZARkItRiw2JVEsUHJlZmVyZW5jZXNGJ0YvRjItRjY2JC1GIzYqLUYsNiNRIUYnLUkjbXNHRiQ2I1EwU2hvd0ZyYW1lUHJvbXB0RictRkM2LVEiLEYnRkBGRi9GSUYxRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWFEsMC4zMzMzMzMzZW1GJy1GQzYtUSInRidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjExMTExMTFlbUYnL0ZYRltxLUYsNiVGP0YvRjJGXnFGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSZUb29sc0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRKVBERVRvb2xzRidGL0YyRj1GQEZARkItRiw2JVEsUHJlZmVyZW5jZXNGJ0YvRjItRjY2JC1GIzYqLUYsNiNRIUYnLUkjbXNHRiQ2I1EwU2hvd0ZyYW1lUHJvbXB0RictRkM2LVEiLEYnRkBGRi9GSUYxRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWFEsMC4zMzMzMzMzZW1GJy1GQzYtUSInRidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjExMTExMTFlbUYnL0ZYRltxLUYsNiVGP0YvRjJGXnFGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L76" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRInVGJ0YvRjItRlA2JC1GIzYqLUYsNiVRI3gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGaG4tRiw2JVEjeDNGJ0YvRjJGaG4tRiw2JVEjeDRGJ0YvRjJGOUY5RmhuLUYsNiVRInZGJ0YvRjJGV0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRInVGJ0YvRjItRlA2JC1GIzYqLUYsNiVRI3gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGaG4tRiw2JVEjeDNGJ0YvRjJGaG4tRiw2JVEjeDRGJ0YvRjJGOUY5RmhuLUYsNiVRInZGJ0YvRjJGV0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjRjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZVNiVGVy1GIzYkLUZnbjYkUSIxRidGOUY5RmpuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRlU2JS1GLDYlUSJ2RidGL0YyRmVvRmpuRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRlA2JC1GIzYqLUZVNiVGYnAtRiM2JC1GZ242JFEiM0YnRjlGOUZqbkZdb0ZURl1vRmBwRmpvLUZVNiVGYnBGWkZqbkY5RjlGXW8tRlA2JC1GIzYoRmNxRl1vRmNvRl1vLUkobXN1YnN1cEdGJDYoRmJwRmVvRlovJTFzdXBlcnNjcmlwdHNoaWZ0R0Zcb0Zqbi9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRidGOUY5RmVwLUZQNiQtRiM2KC1GVTYlRldGXnFGam5GXW9GY29Gam9GY3FGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl5wLyUmZGVwdGhHRl9zLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI0cwRidGL0YyRjVGT0ZlcC1GUDYkLUYjNiotRlU2JUZicC1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vRmVyRl1vRmBwRmpvRlxxRjlGOUZdb0ZlcUZlcC1GUDYkLUYjNigtRlU2JUZXRmB0RmpuRl1vRmNvRmpvRlxxRjlGOUZnci8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjRjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZVNiVGVy1GIzYkLUZnbjYkUSIxRidGOUY5RmpuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRlU2JS1GLDYlUSJ2RidGL0YyRmVvRmpuRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRlA2JC1GIzYqLUZVNiVGYnAtRiM2JC1GZ242JFEiM0YnRjlGOUZqbkZdb0ZURl1vRmBwRmpvLUZVNiVGYnBGWkZqbkY5RjlGXW8tRlA2JC1GIzYoRmNxRl1vRmNvRl1vLUkobXN1YnN1cEdGJDYoRmJwRmVvRlovJTFzdXBlcnNjcmlwdHNoaWZ0R0Zcb0Zqbi9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRidGOUY5RmVwLUZQNiQtRiM2KC1GVTYlRldGXnFGam5GXW9GY29Gam9GY3FGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl5wLyUmZGVwdGhHRl9zLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI0cwRidGL0YyRjVGT0ZlcC1GUDYkLUYjNiotRlU2JUZicC1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vRmVyRl1vRmBwRmpvRlxxRjlGOUZdb0ZlcUZlcC1GUDYkLUYjNigtRlU2JUZXRmB0RmpuRl1vRmNvRmpvRlxxRjlGOUZnci8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0cwRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGaXBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2JkZicEZobkZgcUY5RmVzRmhuLUZeczYlRmpzLUYjNidGaXBGaG5GaXBGL0YyRmVzRmhuLUZeczYlRmpzLUYjNiZGYHFGaG5GYHFGOUZlc0Y5RjlGY3JGZnJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0cwRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGaXBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2JkZicEZobkZgcUY5RmVzRmhuLUZeczYlRmpzLUYjNidGaXBGaG5GaXBGL0YyRmVzRmhuLUZeczYlRmpzLUYjNiZGYHFGaG5GYHFGOUZlc0Y5RjlGY3JGZnJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L51" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L50" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEjbTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2KC1GIzYqLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0Y9LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcC1GWTYlLUYsNiVRInZGJ0YvRjItRiM2KC1GW282JFEiMkYnRjlGXm9GYW9GY29GZW9GOUZob0Zeb0Zhb0Zjb0Zlb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3EtRlk2JUZlbi1GIzYoLUZbbzYkUSIzRidGOUZeb0Zhb0Zjb0Zlb0Y5RmhvRl5vRmFvRmNvRmVvRjlGXm9GYW9GY29GZW9GOS1GIzYoLUYjNiotRiM2KkZYRltwLUZZNiVGY3BGaG5GaG9GXm9GYW9GY29GZW9GOUZbcS1GWTYlRmVuRmZwRmhvRl5vRmFvRmNvRmVvRjlGXm9GYW9GY29GZW9GOS8lLmxpbmV0aGlja25lc3NHRl1vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjbjBGJ0YvRjJGNS1GUDYoLUYjNigtRiM2Ki1GIzYqRlhGW3AtRlk2JUZjcEZjcUZob0Zeb0Zhb0Zjb0Zlb0Y5RltxLUZZNiVGZW4tRiM2KC1GW282JFEiNEYnRjlGXm9GYW9GY29GZW9GOUZob0Zeb0Zhb0Zjb0Zlb0Y5Rl5vRmFvRmNvRmVvRjlGaHFGYnJGZHJGZ3JGaXJGW3MtRiw2JVEjYTBGJ0YvRjJGNS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGXnFGYHEtRlA2KC1GIzYoLUYjNiotRiM2KkZgckZbcEZhcEZeb0Zhb0Zjb0Zlb0Y5RltxLUYjNipGYXFGW3BGXnJGXm9GYW9GY29GZW9GOUZeb0Zhb0Zjb0Zlb0Y5Rl5vRmFvRmNvRmVvRjlGaHFGYnJGZHJGZ3JGaXJGW3MtRiw2JVEjYjBGJ0YvRjJGNUZldC1GUDYoLUYjNigtRiM2Ki1GIzYqRmByRltwRmlzRl5vRmFvRmNvRmVvRjlGW3EtRiM2KkZbdEZbcEZeckZeb0Zhb0Zjb0Zlb0Y5Rl5vRmFvRmNvRmVvRjlGXm9GYW9GY29GZW9GOUZocUZickZkckZnckZpckZbcy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZfcC8lJmRlcHRoR0Zkdi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNNMEYnRi9GMkY1LUYsNiVRKEZyb21KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXnAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjdXZGJ0YvRjJGYW9GOUY5RltzLUYsNiVRI04wRidGL0YyRjVGX3ctRmN3NiQtRiM2JkZec0Znd0ZdeEY5RjlGW3MtRiw2JVEjQTBGJ0YvRjJGNUZfdy1GY3c2JC1GIzYmRmJ0Rmd3Rl14RjlGOUZbcy1GLDYlUSNCMEYnRi9GMkY1Rl93LUZjdzYkLUYjNiZGYnVGZ3dGXXhGOUY5RltzRmFvRjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L44" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNMEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXXAtRiw2JVElRF94MkYnRi9GMkZhby1GUzYkLUYjNilGXm9GaW9GZG9GWi1GLDYlUSNBMEYnRi9GMkZnb0Y5RjlGaW8tRiw2JVElRF94MUYnRi9GMkZnb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXXAvJSZkZXB0aEdGZHEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjWTBGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GLDYlUSVEX3g0RidGL0YyRlotRlM2JC1GIzYrLUklbXN1cEdGJDYlRl5vLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvRl5vRmlvRmRvRmFvLUYsNiVRI04wRidGL0YyRmdvRjlGOUZpb0ZfcEZhby1GUzYkLUYjNjFGanJGaW9GZG9GYW9GXm9GaW9GZnNGWkZeb0Zpb0ZmcEZaLUYsNiVRI0IwRidGL0YyRmdvRjlGOUZpb0ZpcEZnb0Y5RjlGXHFGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNMEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXXAtRiw2JVElRF94MkYnRi9GMkZhby1GUzYkLUYjNilGXm9GaW9GZG9GWi1GLDYlUSNBMEYnRi9GMkZnb0Y5RjlGaW8tRiw2JVElRF94MUYnRi9GMkZnb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXXAvJSZkZXB0aEdGZHEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjWTBGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GLDYlUSVEX3g0RidGL0YyRlotRlM2JC1GIzYrLUklbXN1cEdGJDYlRl5vLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvRl5vRmlvRmRvRmFvLUYsNiVRI04wRidGL0YyRmdvRjlGOUZpb0ZfcEZhby1GUzYkLUYjNjFGanJGaW9GZG9GYW9GXm9GaW9GZnNGWkZeb0Zpb0ZmcEZaLUYsNiVRI0IwRidGL0YyRmdvRjlGOUZpb0ZpcEZnb0Y5RjlGXHFGZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L42" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTMEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gwRidGL0YyRkQtRiw2JVEjWTBGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSC1GLDYjUSFGJ0ZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTMEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gwRidGL0YyRkQtRiw2JVEjWTBGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSC1GLDYjUSFGJ0ZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtRiw2Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjE2JVElRF94MUYnRjRGN0Y+LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zlbi1GLDYmRjBGOi1GMTYlUSVEX3gyRidGNEY3Rj5GPi1GLDYmLUYxNiVRJF9ER0YnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUkobWZlbmNlZEdGJDYkLUZlbzYmLUYsNigtRmVvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNSNEYnRjRGN0ZjcC1GZW82JUY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GXnFGYXFGY3AtRmVvNiYtRiw2KC1GZW82Ji1GLDYoLUZlbzYmLUkjbW5HRiQ2JFEiMUYnRj5GPkZecUZhcUZjcC1GZHI2JEYzRj5GZHFGZ3FGPkY+Rl5xRmFxRmNwLUZlbzYmLUYsNigtRmVvNiYtRmRyNiRRIjJGJ0Y+Rj5GXnFGYXFGY3BGZ3JGZHFGZ3FGPkY+Rl5xRmFxRmRxRmdxRj5GPkZecUZhcUZkcUZncUY+Rj5GXnFGYXFGPkY+RlxvLUYsNihGXG9GY3BGXG9GZHFGZ3FGPi1GLDYqRlxvRmNwRlxvRmNwRmJzRmRxRmdxRj4tRiw2LEZcb0ZjcEZcb0ZjcEZic0ZjcEZkc0ZkcUZncUY+">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjckNyQ3IyIiIiIiITckNyMiIiNGLw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L56" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L61" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEjRjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZVNiVGVy1GIzYkLUZnbjYkUSIxRidGOUY5RmpuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRlU2JS1GLDYlUSJ2RidGL0YyRmVvRmpuRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRlA2JC1GIzYoLUZVNiVGYnAtRiM2JC1GZ242JFEiM0YnRjlGOUZqbkZdb0ZgcEZqby1GVTYlRmJwRlpGam5GOUY5Rl1vLUZQNiQtRiM2JkZjcUZdby1JKG1zdWJzdXBHRiQ2KEZicEZlb0ZaLyUxc3VwZXJzY3JpcHRzaGlmdEdGXG9Gam4vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRjlGOUZlcC1GUDYkLUYjNigtRlU2JUZXRl5xRmpuRl1vRmNvRmpvRmNxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZecC8lJmRlcHRoR0Zfcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GW3M2JkZdc0Zgc0Zicy9GZXNRJWF1dG9GJy1GLDYlUSNHMUYnRi9GMkY1Rk9GZXAtRlA2JC1GIzYoLUZVNiVGYnAtRiM2JC1GZ242JFEiNEYnRjlGOUZqbkZdb0ZgcEZqb0ZccUY5RjlGXW9GZXFGZXAtRlA2JC1GIzYoLUZVNiVGV0ZkdEZqbkZdb0Zjb0Zqb0ZccUY5RjlGZ3IvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEjRjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZVNiVGVy1GIzYkLUZnbjYkUSIxRidGOUY5RmpuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRlU2JS1GLDYlUSJ2RidGL0YyRmVvRmpuRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRlA2JC1GIzYoLUZVNiVGYnAtRiM2JC1GZ242JFEiM0YnRjlGOUZqbkZdb0ZgcEZqby1GVTYlRmJwRlpGam5GOUY5Rl1vLUZQNiQtRiM2JkZjcUZdby1JKG1zdWJzdXBHRiQ2KEZicEZlb0ZaLyUxc3VwZXJzY3JpcHRzaGlmdEdGXG9Gam4vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRjlGOUZlcC1GUDYkLUYjNigtRlU2JUZXRl5xRmpuRl1vRmNvRmpvRmNxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZecC8lJmRlcHRoR0Zfcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GW3M2JkZdc0Zgc0Zicy9GZXNRJWF1dG9GJy1GLDYlUSNHMUYnRi9GMkY1Rk9GZXAtRlA2JC1GIzYoLUZVNiVGYnAtRiM2JC1GZ242JFEiNEYnRjlGOUZqbkZdb0ZgcEZqb0ZccUY5RjlGXW9GZXFGZXAtRlA2JC1GIzYoLUZVNiVGV0ZkdEZqbkZdb0Zjb0Zqb0ZccUY5RjlGZ3IvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0cxRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGaXBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2JkZicEZobkZgcUY5RmVzRmhuLUZeczYlRmpzLUYjNidGaXBGaG5GaXBGL0YyRmVzRmhuLUZeczYlRmpzLUYjNiZGYHFGaG5GYHFGOUZlc0Y5RjlGY3JGZnJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0cxRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGaXBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2JkZicEZobkZgcUY5RmVzRmhuLUZeczYlRmpzLUYjNidGaXBGaG5GaXBGL0YyRmVzRmhuLUZeczYlRmpzLUYjNiZGYHFGaG5GYHFGOUZlc0Y5RjlGY3JGZnJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L63" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L62" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZVNiVGVy1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZecC1GVTYlRlctRiM2JS1GZ242JFEiMkYnRjlGL0YyRmpuLyUrZXhlY3V0YWJsZUdGPUY5LUYjNidGYHBGXW8tSShtc3Vic3VwR0YkNihGV0Zlb0ZicC8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRmpuL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0Zpby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncS8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI24xRidGL0YyRjUtRlA2KC1GIzYoLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vLUZVNiVGVy1GIzYkRmdvRjlGam5Gam8tRlU2JUZXLUYjNiRGZm5GOUZqbkY5LUYjNiYtRlU2JUZXLUYjNiRGZHBGOUZqbkZdby1GXHE2KEZXRl9zRmlzRl5xRmpuRmBxRjlGY3FGZXFGaHFGanFGXHItRiw2JVEjYTFGJ0YvRjJGNS1GUDYoLUYjNigtRlxxNihGV0Zpc0ZicEZecUZqbkZgcUZdb0Zdc0Zqb0Zhc0Y5RmVzRmNxRmVxRmhxRmpxRlxyLUYsNiVRI2IxRidGL0YyRjUtRlA2KC1GIzYqRmBwRmpvRmFzRl1vRl1zRmpvRmZyRjlGZXNGY3FGZXFGaHFGanFGXHItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXnAvJSZkZXB0aEdGYnUvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjTTFGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmdwRjlGOUZcci1GLDYlUSNOMUYnRi9GMkY1Rl12LUZhdjYkLUYjNiZGX3JGZXZGW3dGOUY5RlxyLUYsNiVRI0ExRidGL0YyRjVGXXYtRmF2NiQtRiM2JkZddEZldkZbd0Y5RjlGXHItRiw2JVEjQjFGJ0YvRjJGNUZddi1GYXY2JC1GIzYmRmZ0RmV2Rlt3RjlGOUZcckZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvLUZVNiVGVy1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZecC1GVTYlRlctRiM2JS1GZ242JFEiMkYnRjlGL0YyRmpuLyUrZXhlY3V0YWJsZUdGPUY5LUYjNidGYHBGXW8tSShtc3Vic3VwR0YkNihGV0Zlb0ZicC8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRmpuL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJ0YvRjIvJS5saW5ldGhpY2tuZXNzR0Zpby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncS8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI24xRidGL0YyRjUtRlA2KC1GIzYoLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vLUZVNiVGVy1GIzYkRmdvRjlGam5Gam8tRlU2JUZXLUYjNiRGZm5GOUZqbkY5LUYjNiYtRlU2JUZXLUYjNiRGZHBGOUZqbkZdby1GXHE2KEZXRl9zRmlzRl5xRmpuRmBxRjlGY3FGZXFGaHFGanFGXHItRiw2JVEjYTFGJ0YvRjJGNS1GUDYoLUYjNigtRlxxNihGV0Zpc0ZicEZecUZqbkZgcUZdb0Zdc0Zqb0Zhc0Y5RmVzRmNxRmVxRmhxRmpxRlxyLUYsNiVRI2IxRidGL0YyRjUtRlA2KC1GIzYqRmBwRmpvRmFzRl1vRl1zRmpvRmZyRjlGZXNGY3FGZXFGaHFGanFGXHItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXnAvJSZkZXB0aEdGYnUvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjTTFGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmdwRjlGOUZcci1GLDYlUSNOMUYnRi9GMkY1Rl12LUZhdjYkLUYjNiZGX3JGZXZGW3dGOUY5RlxyLUYsNiVRI0ExRidGL0YyRjVGXXYtRmF2NiQtRiM2JkZddEZldkZbd0Y5RjlGXHItRiw2JVEjQjFGJ0YvRjJGNUZddi1GYXY2JC1GIzYmRmZ0RmV2Rlt3RjlGOUZcckZncEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L58" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GLDYlUSVEX3gyRidGL0YyRmFvLUZTNiQtRiM2KUZeby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wRmRvRlotRiw2JVEjQTFGJ0YvRjJGZ29GOUY5RmlvLUYsNiVRJURfeDFGJ0YvRjJGZ29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1wLyUmZGVwdGhHRmdxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1kxRidGL0YyRjVGTy1GUzYkLUYjNi0tRiw2JVElRF94NEYnRi9GMkZaLUZTNiQtRiM2Ky1JJW1zdXBHRiQ2JUZeby1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhb0Zeb0ZmcEZkb0Zhby1GLDYlUSNOMUYnRi9GMkZnb0Y5RjlGaW9GX3BGYW8tRlM2JC1GIzYxRl1zRmZwRmRvRmFvRl5vRmZwRmlzRlpGXm9GZnBGaXBGWi1GLDYlUSNCMUYnRi9GMkZnb0Y5RjlGaW9GXHFGZ29GOUY5Rl9xRmdvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GLDYlUSVEX3gyRidGL0YyRmFvLUZTNiQtRiM2KUZeby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxwRl5wRmRvRlotRiw2JVEjQTFGJ0YvRjJGZ29GOUY5RmlvLUYsNiVRJURfeDFGJ0YvRjJGZ29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1wLyUmZGVwdGhHRmdxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1kxRidGL0YyRjVGTy1GUzYkLUYjNi0tRiw2JVElRF94NEYnRi9GMkZaLUZTNiQtRiM2Ky1JJW1zdXBHRiQ2JUZeby1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhb0Zeb0ZmcEZkb0Zhby1GLDYlUSNOMUYnRi9GMkZnb0Y5RjlGaW9GX3BGYW8tRlM2JC1GIzYxRl1zRmZwRmRvRmFvRl5vRmZwRmlzRlpGXm9GZnBGaXBGWi1GLDYlUSNCMUYnRi9GMkZnb0Y5RjlGaW9GXHFGZ29GOUY5Rl9xRmdvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L57" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gxRidGL0YyRkQtRiw2JVEjWTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gxRidGL0YyRkQtRiw2JVEjWTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtRiw2Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjE2JVElRF94MUYnRjRGN0Y+LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zlbi1GLDYmRjBGOi1GMTYlUSVEX3gyRidGNEY3Rj5GPi1GLDYmLUYxNiVRJF9ER0YnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUkobWZlbmNlZEdGJDYkLUZlbzYmLUYsNigtRmVvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNSNEYnRjRGN0ZjcC1GZW82JUY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GXnFGYXFGY3AtRmVvNiYtRiw2KC1GZW82Ji1GLDYoLUZlbzYmLUkjbW5HRiQ2JFEiMUYnRj5GPkZecUZhcUZjcC1GZHI2JEYzRj5GZHFGZ3FGPkY+Rl5xRmFxRmNwLUZlbzYmLUYsNigtRmVvNiYtRmRyNiRRIjJGJ0Y+Rj5GXnFGYXFGY3BGZ3JGZHFGZ3FGPkY+Rl5xRmFxRmRxRmdxRj5GPkZecUZhcUZkcUZncUY+Rj5GXnFGYXFGPkY+RlxvLUYsNihGXG9GY3BGXG9GZHFGZ3FGPi1GLDYqRlxvRmNwRlxvRmNwRmJzRmRxRmdxRj4tRiw2LEZcb0ZjcEZcb0ZjcEZic0ZjcEZkc0ZkcUZncUY+">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjckNyQ3IyIiIiIiITckNyMiIiNGLw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L64" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEkRjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiM0YnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUkobWZlbmNlZEdGJDYkLUYjNictRlA2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlg2JFEiMkYnRjlGL0YyRmVuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRlA2JUZlby1GIzYlLUZYNiRRIjFGJ0Y5Ri9GMkZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUZQNiVGUkZob0ZlbkZobi1GX282JC1GIzYnLUZQNiVGZW9GVUZlbkZdcEZjb0ZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXG8vJSZkZXB0aEdGXHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkRzExRidGL0YyRjUtRlA2JUZSLUYjNiUtRlg2JFEiNEYnRjlGL0YyRmVuRmhuRl5vRl1wRlxxRmhuLUZfbzYkLUYjNictRlA2JUZlb0ZpckZlbkZdcEZicUZqcEY5RjlGZHFGanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEkRjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiM0YnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUkobWZlbmNlZEdGJDYkLUYjNictRlA2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlg2JFEiMkYnRjlGL0YyRmVuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRlA2JUZlby1GIzYlLUZYNiRRIjFGJ0Y5Ri9GMkZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUZQNiVGUkZob0ZlbkZobi1GX282JC1GIzYnLUZQNiVGZW9GVUZlbkZdcEZjb0ZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXG8vJSZkZXB0aEdGXHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkRzExRidGL0YyRjUtRlA2JUZSLUYjNiUtRlg2JFEiNEYnRjlGL0YyRmVuRmhuRl5vRl1wRlxxRmhuLUZfbzYkLUYjNictRlA2JUZlb0ZpckZlbkZdcEZicUZqcEY5RjlGZHFGanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L72" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanNGaXRGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanNGaXRGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiM0YnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZVNiVGVy1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam4vJStleGVjdXRhYmxlR0Y9RjktRiM2J0Zpb0Zdby1GVTYlRlctRiM2JS1GZ242JFEiMUYnRjlGL0YyRmpuRi9GMi8lLmxpbmV0aGlja25lc3NHRmpwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbjExRidGL0YyRjUtRlA2KC1GIzYmLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vLUZVNiVGVy1GIzYkRmZuRjlGam5GOS1GIzYmLUZVNiVGVy1GIzYkRl1wRjlGam5GXW8tRlU2JUZXLUYjNiRGaHBGOUZqbkY5RltxRl1xRmBxRmJxRmRxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmdvLyUmZGVwdGhHRmhzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJE0xMUYnRi9GMkY1LUYsNiVRKEZyb21KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjdXZGJ0YvRjJGYHBGOUY5RmRxLUYsNiVRJE4xMUYnRi9GMkY1RmN0LUZndDYkLUYjNiZGZ3FGW3VGYXVGOUY5RmRxRmBwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiM0YnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZVNiVGVy1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam4vJStleGVjdXRhYmxlR0Y9RjktRiM2J0Zpb0Zdby1GVTYlRlctRiM2JS1GZ242JFEiMUYnRjlGL0YyRmpuRi9GMi8lLmxpbmV0aGlja25lc3NHRmpwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbjExRidGL0YyRjUtRlA2KC1GIzYmLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vLUZVNiVGVy1GIzYkRmZuRjlGam5GOS1GIzYmLUZVNiVGVy1GIzYkRl1wRjlGam5GXW8tRlU2JUZXLUYjNiRGaHBGOUZqbkY5RltxRl1xRmBxRmJxRmRxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmdvLyUmZGVwdGhHRmhzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJE0xMUYnRi9GMkY1LUYsNiVRKEZyb21KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjdXZGJ0YvRjJGYHBGOUY5RmRxLUYsNiVRJE4xMUYnRi9GMkY1RmN0LUZndDYkLUYjNiZGZ3FGW3VGYXVGOUY5RmRxRmBwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L71" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVElRF94M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUZTNiQtRiM2Jy1GLDYlUSJxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEkTTExRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wLUYsNiVRJURfeDJGJ0YvRjJGYW9GXm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZccEZecEZkb0Zpby1GLDYlUSVEX3gxRidGL0YyRmdvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZdcC8lJmRlcHRoR0ZgcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRZMTFGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GLDYlUSVEX3g0RidGL0YyRlotRlM2JC1GIzYrLUklbXN1cEdGJDYlRl5vLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvRl5vRmJwRmRvRmFvLUYsNiVRJE4xMUYnRi9GMkZnb0Y5RjlGaW9GX3BGYW8tRlM2JC1GIzYrRmZyRmJwRmRvRmFvRl5vRmJwRmJzRmdvRjlGOUZpb0ZlcEZnb0Y5RjlGaHBGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVElRF94M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUZTNiQtRiM2Jy1GLDYlUSJxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEkTTExRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wLUYsNiVRJURfeDJGJ0YvRjJGYW9GXm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZccEZecEZkb0Zpby1GLDYlUSVEX3gxRidGL0YyRmdvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZdcC8lJmRlcHRoR0ZgcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRZMTFGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GLDYlUSVEX3g0RidGL0YyRlotRlM2JC1GIzYrLUklbXN1cEdGJDYlRl5vLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvRl5vRmJwRmRvRmFvLUYsNiVRJE4xMUYnRi9GMkZnb0Y5RjlGaW9GX3BGYW8tRlM2JC1GIzYrRmZyRmJwRmRvRmFvRl5vRmJwRmJzRmdvRjlGOUZpb0ZlcEZnb0Y5RjlGaHBGZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L70" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMTFGJ0YvRjJGRC1GLDYlUSRZMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMTFGJ0YvRjJGRC1GLDYlUSRZMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtRiw2Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjE2JVElRF94MUYnRjRGN0Y+LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zlbi1GLDYmRjBGOi1GMTYlUSVEX3gyRidGNEY3Rj5GPi1GLDYmLUYxNiVRJF9ER0YnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUkobWZlbmNlZEdGJDYkLUZlbzYmLUYsNigtRmVvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNSNEYnRjRGN0ZjcC1GZW82JUY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GXnFGYXFGY3AtRmVvNiYtRiw2KC1GZW82Ji1GLDYoLUZlbzYmLUkjbW5HRiQ2JFEiMUYnRj5GPkZecUZhcUZjcC1GZHI2JEYzRj5GZHFGZ3FGPkY+Rl5xRmFxRmNwLUZlbzYmLUYsNigtRmVvNiYtRmRyNiRRIjJGJ0Y+Rj5GXnFGYXFGY3BGZ3JGZHFGZ3FGPkY+Rl5xRmFxRmRxRmdxRj5GPkZecUZhcUZkcUZncUY+Rj5GXnFGYXFGPkY+RlxvLUYsNihGXG9GY3BGXG9GZHFGZ3FGPi1GLDYqRlxvRmNwRlxvRmNwRmJzRmRxRmdxRj4tRiw2LEZcb0ZjcEZcb0ZjcEZic0ZjcEZkc0ZkcUZncUY+">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjckNyQ3IyIiIiIiITckNyMiIiNGLw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L80" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L79" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L78" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjRjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRlU2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwLUZVNiVGV0Zob0ZqbkZdby1GVTYlRmVvRlpGam4vJStleGVjdXRhYmxlR0Y9RjlGOUZdcC1GUDYkLUYjNiktRlU2JUZlby1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam5GXW9GY29GXXAtSShtc3Vic3VwR0YkNihGZW9GWkZaLyUxc3VwZXJzY3JpcHRzaGlmdEdGXG9Gam4vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRmdwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0Zkci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHMkYnRi9GMkY1LUZQNiQtRiM2K0ZURl1vLUZVNiVGZW8tRiM2JS1GZ242JFEiNEYnRjlGL0YyRmpuRl1wLUZVNiVGV0Zlc0ZqbkZdb0ZlcEZncEY5RjlGXXAtRlA2JC1GIzYrRl1xRl1vRmNzRl1wRmVwRl1vRmNvRmdwRjlGOUZcckZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjRjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRlU2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwLUZVNiVGV0Zob0ZqbkZdby1GVTYlRmVvRlpGam4vJStleGVjdXRhYmxlR0Y9RjlGOUZdcC1GUDYkLUYjNiktRlU2JUZlby1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam5GXW9GY29GXXAtSShtc3Vic3VwR0YkNihGZW9GWkZaLyUxc3VwZXJzY3JpcHRzaGlmdEdGXG9Gam4vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRmdwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0Zkci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHMkYnRi9GMkY1LUZQNiQtRiM2K0ZURl1vLUZVNiVGZW8tRiM2JS1GZ242JFEiNEYnRjlGL0YyRmpuRl1wLUZVNiVGV0Zlc0ZqbkZdb0ZlcEZncEY5RjlGXXAtRlA2JC1GIzYrRl1xRl1vRmNzRl1wRmVwRl1vRmNvRmdwRjlGOUZcckZncEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L84" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0cyRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0cyRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L82" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L81" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOS1GIzYmLUZVNiVGVy1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam5GXW9GL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI24yRidGL0YyRjUtRlA2KC1GIzYlLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vRjktRiM2JS1GVTYlRlctRiM2JEZob0Y5RmpuRl1vRjlGW3BGXnBGYXBGY3BGZXAtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGYXIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjTTJGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRmRyL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmBvRjlGOUZlcC1GLDYlUSNOMkYnRi9GMkY1Rl1zLUZhczYkLUYjNiZGaHBGZXNGXHRGOUY5RmVwRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOS1GIzYmLUZVNiVGVy1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam5GXW9GL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI24yRidGL0YyRjUtRlA2KC1GIzYlLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRl1vRjktRiM2JS1GVTYlRlctRiM2JEZob0Y5RmpuRl1vRjlGW3BGXnBGYXBGY3BGZXAtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGYXIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjTTJGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRmRyL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmBvRjlGOUZlcC1GLDYlUSNOMkYnRi9GMkY1Rl1zLUZhczYkLUYjNiZGaHBGZXNGXHRGOUY5RmVwRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GLDYlUSVEX3gyRidGL0YyRmFvRl5vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXHBGXnBGZG9GaW8tRiw2JVElRF94MUYnRi9GMkZnb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXXAvJSZkZXB0aEdGYHEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjWTJGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GLDYlUSVEX3g0RidGL0YyRlotRlM2JC1GIzYrLUklbXN1cEdGJDYlRl5vLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvRl5vRmJwRmRvRmFvLUYsNiVRI04yRidGL0YyRmdvRjlGOUZpb0ZfcEZhby1GUzYkLUYjNitGZnJGYnBGZG9GYW9GXm9GYnBGYnNGZ29GOUY5RmlvRmVwRmdvRjlGOUZocEZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GLDYlUSVEX3gyRidGL0YyRmFvRl5vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXHBGXnBGZG9GaW8tRiw2JVElRF94MUYnRi9GMkZnb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXXAvJSZkZXB0aEdGYHEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjWTJGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GLDYlUSVEX3g0RidGL0YyRlotRlM2JC1GIzYrLUklbXN1cEdGJDYlRl5vLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvRl5vRmJwRmRvRmFvLUYsNiVRI04yRidGL0YyRmdvRjlGOUZpb0ZfcEZhby1GUzYkLUYjNitGZnJGYnBGZG9GYW9GXm9GYnBGYnNGZ29GOUY5RmlvRmVwRmdvRjlGOUZocEZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L83" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTMkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gyRidGL0YyRkQtRiw2JVEjWTJGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTMkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gyRidGL0YyRkQtRiw2JVEjWTJGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtRiw2Ji1JI21pR0YkNiVRIjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjE2JVElRF94MUYnRjRGN0Y+LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zlbi1GLDYmRjBGOi1GMTYlUSVEX3gyRidGNEY3Rj5GPi1GLDYmLUYxNiVRJF9ER0YnRjRGNy1GOzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUkobWZlbmNlZEdGJDYkLUZlbzYmLUYsNigtRmVvNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNSNEYnRjRGN0ZjcC1GZW82JUY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GXnFGYXFGY3AtRmVvNiYtRiw2KC1GZW82Ji1GLDYoLUZlbzYmLUkjbW5HRiQ2JFEiMUYnRj5GPkZecUZhcUZjcC1GZHI2JEYzRj5GZHFGZ3FGPkY+Rl5xRmFxRmNwLUZlbzYmLUYsNigtRmVvNiYtRmRyNiRRIjJGJ0Y+Rj5GXnFGYXFGY3BGZ3JGZHFGZ3FGPkY+Rl5xRmFxRmRxRmdxRj5GPkZecUZhcUZkcUZncUY+Rj5GXnFGYXFGPkY+RlxvLUYsNihGXG9GY3BGXG9GZHFGZ3FGPi1GLDYqRlxvRmNwRlxvRmNwRmJzRmRxRmdxRj4tRiw2LEZcb0ZjcEZcb0ZjcEZic0ZjcEZkc0ZkcUZncUY+">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjckNyQ3IyIiIiIiITckNyMiIiNGLw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L91" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L87" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElRjExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjNGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRlA2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlg2JFEiMUYnRjlGL0YyRmVuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRiw2JVEnJiM5NDU7RicvRjBGPUY5RmhuLUZQNiVGUkZjb0Zlbi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tSShtZmVuY2VkR0YkNiQtRiM2Jy1GUDYlRmBvLUYjNiUtRlg2JFEiMkYnRjlGL0YyRmVuRmhvLUZQNiVGYG9GVUZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxvLyUmZGVwdGhHRl9yLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJUcxMTFGJ0YvRjJGNS1GUDYlRlItRiM2JS1GWDYkUSI0RidGOUYvRjJGZW5GaG5GXm9GaG9GXnBGaG5GYnBGZHAtRmhwNiQtRiM2KEZjcUZob0Zobi1GUDYlRmBvRlxzRmVuRmVxRjlGOUZncUZlcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElRjExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjNGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRlA2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlg2JFEiMUYnRjlGL0YyRmVuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRiw2JVEnJiM5NDU7RicvRjBGPUY5RmhuLUZQNiVGUkZjb0Zlbi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tSShtZmVuY2VkR0YkNiQtRiM2Jy1GUDYlRmBvLUYjNiUtRlg2JFEiMkYnRjlGL0YyRmVuRmhvLUZQNiVGYG9GVUZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxvLyUmZGVwdGhHRl9yLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJUcxMTFGJ0YvRjJGNS1GUDYlRlItRiM2JS1GWDYkUSI0RidGOUYvRjJGZW5GaG5GXm9GaG9GXnBGaG5GYnBGZHAtRmhwNiQtRiM2KEZjcUZob0Zobi1GUDYlRmBvRlxzRmVuRmVxRjlGOUZncUZlcUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L90" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElUzExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzY+LUYsNiVRJUYxMTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVHMTExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElUzExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzY+LUYsNiVRJUYxMTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVHMTExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L93" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L94" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVElbTExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRlU2JUZXLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbi8lK2V4ZWN1dGFibGVHRj1GOS1GIzYmLUZVNiVGVy1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRiw2I1EhRidGL0YyLyUubGluZXRoaWNrbmVzc0dGZHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVuMTExRidGL0YyRjUtRlA2KC1GIzYmRmNvRl1vLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRjktRiM2JS1GVTYlRlctRiM2JEZicEY5RmpuRmVwRjlGaHBGanBGXXFGX3FGYXEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXXMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElTTExMUYnRi9GMkY1LUYsNiVRKEZyb21KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGYHMvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjdXZGJ0YvRjJGam9GOUY5RmFxLUYsNiVRJU4xMTFGJ0YvRjJGNUZpcy1GXXQ2JC1GIzYmRmRxRmF0Rmh0RjlGOUZhcUZqb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVElbTExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRlU2JUZXLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbi8lK2V4ZWN1dGFibGVHRj1GOS1GIzYmLUZVNiVGVy1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRiw2I1EhRidGL0YyLyUubGluZXRoaWNrbmVzc0dGZHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGPS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVuMTExRidGL0YyRjUtRlA2KC1GIzYmRmNvRl1vLUZVNiVGVy1GIzYkLUZnbjYkUSI0RidGOUY5RmpuRjktRiM2JS1GVTYlRlctRiM2JEZicEY5RmpuRmVwRjlGaHBGanBGXXFGX3FGYXEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXXMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElTTExMUYnRi9GMkY1LUYsNiVRKEZyb21KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGYHMvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjdXZGJ0YvRjJGam9GOUY5RmFxLUYsNiVRJU4xMTFGJ0YvRjJGNUZpcy1GXXQ2JC1GIzYmRmRxRmF0Rmh0RjlGOUZhcUZqb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L89" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElWDExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYvLUYsNiVRJURfeDJGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobi1GUzYkLUYjNistSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUZaLUYsNiVRInFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcEZlby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfcEZhcC1GUzYkLUYjNiktRiw2JVElTTExMUYnRi9GMkZib0Zpb0ZccC1GLDYlUSVOMTExRidGL0YyRmJwRjlGOUZkcC1GLDYlUSVEX3gxRidGL0YyRlotSSVtc3VwR0YkNiVGaW8tRiM2JS1GX282JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZkcC1GLDYlUSVEX3g0RidGL0YyRmJwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZgcC8lJmRlcHRoR0Zqci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVZMTExRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94M0YnRi9GMkZaLUZTNiQtRiM2KkZeb0Ziby1GLDYlUSgmYWxwaGE7RidGaG9GOUZaRmlvRlxwRmB0RjlGOUZkcEZecUZkcEZhcUZaRmlvRmRwRl9yRmJwRjlGOUZickZicEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElWDExMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYvLUYsNiVRJURfeDJGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobi1GUzYkLUYjNistSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUZaLUYsNiVRInFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcEZlby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfcEZhcC1GUzYkLUYjNiktRiw2JVElTTExMUYnRi9GMkZib0Zpb0ZccC1GLDYlUSVOMTExRidGL0YyRmJwRjlGOUZkcC1GLDYlUSVEX3gxRidGL0YyRlotSSVtc3VwR0YkNiVGaW8tRiM2JS1GX282JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZkcC1GLDYlUSVEX3g0RidGL0YyRmJwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZgcC8lJmRlcHRoR0Zqci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVZMTExRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94M0YnRi9GMkZaLUZTNiQtRiM2KkZeb0Ziby1GLDYlUSgmYWxwaGE7RidGaG9GOUZaRmlvRlxwRmB0RjlGOUZkcEZecUZkcEZhcUZaRmlvRmRwRl9yRmJwRjlGOUZickZicEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTMTExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNiwtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNictRiw2JVElWDExMUYnRi9GMkZELUYsNiVRJVkxMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTMTExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNiwtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNictRiw2JVElWDExMUYnRi9GMkZELUYsNiVRJVkxMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDFGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjFGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L98" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L100" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L97" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkRjIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUZVNiUtRiw2JVEidkYnRi9GMi1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GVTYlRldGaG9Gam5GXW8tRlU2JUZlb0ZaRmpuLyUrZXhlY3V0YWJsZUdGPUY5RjlGXXBGXW9GY28tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmBvRmJvLUZQNiQtRiM2KS1GVTYlRmVvLUYjNiUtRmduNiRRIjJGJ0Y5Ri9GMkZqbkZdcC1GLDYlUScmIzk0NTtGJy9GMEY9RjlGaXBGZXBGZ3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmFvLyUmZGVwdGhHRmNyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJEcyMUYnRi9GMkY1LUZQNiQtRiM2Ky1GVTYlRlctRiM2JS1GZ242JFEiNEYnRjlGL0YyRmpuRl1vRmNvRl1wRmNwRl1vLUZVNiVGZW9GZHNGam5GZ3BGOUY5Rl1wRmNvRmlwLUZQNiQtRiM2KkZlcEZdcEZncUZpcEZdb0Zpc0ZncEY5RjlGW3JGZ3BGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkRjIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUZVNiUtRiw2JVEidkYnRi9GMi1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GVTYlRldGaG9Gam5GXW8tRlU2JUZlb0ZaRmpuLyUrZXhlY3V0YWJsZUdGPUY5RjlGXXBGXW9GY28tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmBvRmJvLUZQNiQtRiM2KS1GVTYlRmVvLUYjNiUtRmduNiRRIjJGJ0Y5Ri9GMkZqbkZdcC1GLDYlUScmIzk0NTtGJy9GMEY9RjlGaXBGZXBGZ3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmFvLyUmZGVwdGhHRmNyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJEcyMUYnRi9GMkY1LUZQNiQtRiM2Ky1GVTYlRlctRiM2JS1GZ242JFEiNEYnRjlGL0YyRmpuRl1vRmNvRl1wRmNwRl1vLUZVNiVGZW9GZHNGam5GZ3BGOUY5Rl1wRmNvRmlwLUZQNiQtRiM2KkZlcEZdcEZncUZpcEZdb0Zpc0ZncEY5RjlGW3JGZ3BGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjIxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzIxRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjIxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzIxRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L102" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L101" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNiktRiw2JVEicUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjRGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRmhuNiVGam4tRiM2JS1GYG82JFEiM0YnRjlGL0YyRmNvLyUrZXhlY3V0YWJsZUdGPUY5LUYjNiYtRmhuNiVGam4tRiM2JS1GYG82JFEiMUYnRjlGL0YyRmNvLUYsNiNRIUYnRi9GMi8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbjIxRidGL0YyRjUtRlA2KC1GIzYkLUZobjYlRmpuLUYjNiRGX29GOUZjb0Y5LUYjNiUtRmhuNiVGam4tRiM2JEZbcUY5RmNvRl5xRjlGYXFGY3FGZnFGaHFGanEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZW4vJSZkZXB0aEdGY3MvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkTTIxRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZaL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmNwRjlGOUZqcS1GLDYlUSROMjFGJ0YvRjJGNUZedC1GYnQ2JC1GIzYmRl1yRmZ0Rlx1RjlGOUZqcUZjcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNiktRiw2JVEicUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjRGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRmhuNiVGam4tRiM2JS1GYG82JFEiM0YnRjlGL0YyRmNvLyUrZXhlY3V0YWJsZUdGPUY5LUYjNiYtRmhuNiVGam4tRiM2JS1GYG82JFEiMUYnRjlGL0YyRmNvLUYsNiNRIUYnRi9GMi8lLmxpbmV0aGlja25lc3NHRl1xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbjIxRidGL0YyRjUtRlA2KC1GIzYkLUZobjYlRmpuLUYjNiRGX29GOUZjb0Y5LUYjNiUtRmhuNiVGam4tRiM2JEZbcUY5RmNvRl5xRjlGYXFGY3FGZnFGaHFGanEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZW4vJSZkZXB0aEdGY3MvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkTTIxRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZaL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmNwRjlGOUZqcS1GLDYlUSROMjFGJ0YvRjJGNUZedC1GYnQ2JC1GIzYmRl1yRmZ0Rlx1RjlGOUZqcUZjcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L96" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVElRF94MkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUZTNiQtRiM2KC1GLDYlUSJxRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZoby1GLDYlUScmIzk0NTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRiw2JVEkTTIxRidGL0YyRmBwLUYsNiVRJURfeDFGJ0YvRjJGYW8tSSVtc3VwR0YkNiVGXm8tRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYHAtRiw2JVElRF94NEYnRi9GMkZecEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkWTIxRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94M0YnRi9GMkZaLUZTNiQtRiM2J0Zeb0Zhb0Zkby1GLDYlUSgmYWxwaGE7RidGXXBGOUY5RjlGYHAtRiw2JVEkTjIxRidGL0YyRmBwRmZwRmFvRl5vRmBwRmVxRl5wRjlGOUZocUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDIxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVElRF94MkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUZTNiQtRiM2KC1GLDYlUSJxRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZoby1GLDYlUScmIzk0NTtGJy9GMEY9RjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRiw2JVEkTTIxRidGL0YyRmBwLUYsNiVRJURfeDFGJ0YvRjJGYW8tSSVtc3VwR0YkNiVGXm8tRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYHAtRiw2JVElRF94NEYnRi9GMkZecEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkWTIxRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94M0YnRi9GMkZaLUZTNiQtRiM2J0Zeb0Zhb0Zkby1GLDYlUSgmYWxwaGE7RidGXXBGOUY5RjlGYHAtRiw2JVEkTjIxRidGL0YyRmBwRmZwRmFvRl5vRmBwRmVxRl5wRjlGOUZocUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L99" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMjFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMjFGJ0YvRjJGRC1GLDYlUSRZMjFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMjFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMjFGJ0YvRjJGRC1GLDYlUSRZMjFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDFGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjFGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L88" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L108" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L111" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjRjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkobWZlbmNlZEdGJDYkLUYjNiktRlA2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlg2JFEiMkYnRjlGL0YyRmVuRmhuLUZQNiVGZW8tRiM2JS1GWDYkUSIxRidGOUYvRjJGZW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GUDYlRmVvRlVGZW4vJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZocC8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHM0YnRi9GMkY1LUZQNiVGUi1GIzYlLUZYNiRRIjRGJ0Y5Ri9GMkZlbkZobi1GX282JC1GIzYpRmpwRmhuRl1wRmRwLUZQNiVGZW9GY3JGZW5GXHFGOUY5Rl5xRlxxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEjRjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkobWZlbmNlZEdGJDYkLUYjNiktRlA2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlg2JFEiMkYnRjlGL0YyRmVuRmhuLUZQNiVGZW8tRiM2JS1GWDYkUSIxRidGOUYvRjJGZW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GUDYlRmVvRlVGZW4vJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZocC8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNHM0YnRi9GMkY1LUZQNiVGUi1GIzYlLUZYNiRRIjRGJ0Y5Ri9GMkZlbkZobi1GX282JC1GIzYpRmpwRmhuRl1wRmRwLUZQNiVGZW9GY3JGZW5GXHFGOUY5Rl5xRlxxRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L112" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0czRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0czRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGaXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GaXBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmlwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZpcEY5RmVzRmhuLUZeczYlRmpzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZgcUYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZgcUZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L105" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjbTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYpLUYsNiVRInFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjRGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ28tRmVuNiVGZ24tRiM2JS1GXW82JFEiM0YnRjlGL0YyRmBvLyUrZXhlY3V0YWJsZUdGPUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI24zRidGL0YyRjUtRiM2JC1GZW42JUZnbi1GIzYkRlxvRjlGYG9GOUZicC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZYLyUmZGVwdGhHRmNxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI00zRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmBwRjlGOUZicC1GLDYlUSNOM0YnRi9GMkY1Rl5yLUZicjYkLUYjNiZGZXBGZnJGXHNGOUY5RmJwRmBwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjbTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYpLUYsNiVRInFGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjRGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ28tRmVuNiVGZ24tRiM2JS1GXW82JFEiM0YnRjlGL0YyRmBvLyUrZXhlY3V0YWJsZUdGPUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI24zRidGL0YyRjUtRiM2JC1GZW42JUZnbi1GIzYkRlxvRjlGYG9GOUZicC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZYLyUmZGVwdGhHRmNxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI00zRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyRmBwRjlGOUZicC1GLDYlUSNOM0YnRi9GMkY1Rl5yLUZicjYkLUYjNiZGZXBGZnJGXHNGOUY5RmJwRmBwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L110" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSVEX3gyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRiw2JVEjTTNGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYsNiVRJURfeDFGJ0YvRjJGWi1JJW1zdXBHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl1vLUYsNiVRJURfeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0ZicS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNZM0YnRi9GMkY1Rk8tRlM2JC1GIzYtLUYsNiVRJURfeDNGJ0YvRjJGWi1GLDYlUSNOM0YnRi9GMkZdb0Zjb0ZaRmlvRl1vRmVwRmhwRjlGOUZqcEZocEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSVEX3gyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRiw2JVEjTTNGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYsNiVRJURfeDFGJ0YvRjJGWi1JJW1zdXBHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl1vLUYsNiVRJURfeDRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0ZicS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNZM0YnRi9GMkY1Rk8tRlM2JC1GIzYtLUYsNiVRJURfeDNGJ0YvRjJGWi1GLDYlUSNOM0YnRi9GMkZdb0Zjb0ZaRmlvRl1vRmVwRmhwRjlGOUZqcEZocEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTM0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gzRidGL0YyRkQtRiw2JVEjWTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTM0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gzRidGL0YyRkQtRiw2JVEjWTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDFGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjFGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L109" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L118" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L114" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRjExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUScmIzk0NTtGJy9GMEY9RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRlo2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlxvNiRRIjFGJ0Y5Ri9GMkZfby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNwLUZaNiVGZm5Gam9GX29GYm8tRlo2JUZnb0ZpbkZfby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZXLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJkcxMTExRidGL0YyRjUtRlo2JUZmbi1GIzYlLUZcbzYkUSI0RidGOUYvRjJGX29GYm9GZW9GX3BGZXBGYm8tRlo2JUZnby1GIzYlLUZcbzYkUSIzRidGOUYvRjJGX29GaXAvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRjExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUScmIzk0NTtGJy9GMEY9RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRlo2JS1GLDYlUSJ2RidGL0YyLUYjNiUtRlxvNiRRIjFGJ0Y5Ri9GMkZfby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNwLUZaNiVGZm5Gam9GX29GYm8tRlo2JUZnb0ZpbkZfby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZXLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJkcxMTExRidGL0YyRjUtRlo2JUZmbi1GIzYlLUZcbzYkUSI0RidGOUYvRjJGX29GYm9GZW9GX3BGZXBGYm8tRlo2JUZnby1GIzYlLUZcbzYkUSIzRidGOUYvRjJGX29GaXAvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L116" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSZGMTExMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkcxMTExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSZGMTExMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkcxMTExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ni1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEmbTExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiM2JS1GUzYlRlUtRiM2JS1GZW42JFEiMkYnRjlGL0YyRmhuRi9GMi8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmbjExMTFGJ0YvRjJGNS1GUDYoLUZTNiVGVS1GIzYkLUZlbjYkUSIzRidGOUY5RmhuRltvRmRvRmZvRmlvRltwRl1wLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk0xMTExRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0ZkcS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1dkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUYsNiVRJk4xMTExRidGL0YyRjVGXXItRmFyNiQtRiM2JkZgcEZlckZcc0Y5RjlGXXBGX3NGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEmbTExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiM2JS1GUzYlRlUtRiM2JS1GZW42JFEiMkYnRjlGL0YyRmhuRi9GMi8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRj0tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmbjExMTFGJ0YvRjJGNS1GUDYoLUZTNiVGVS1GIzYkLUZlbjYkUSIzRidGOUY5RmhuRltvRmRvRmZvRmlvRltwRl1wLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk0xMTExRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0ZkcS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1dkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUYsNiVRJk4xMTExRidGL0YyRjVGXXItRmFyNiQtRiM2JkZgcEZlckZcc0Y5RjlGXXBGX3NGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L115" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmWDExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tSSZtZnJhY0dGJDYoLUYjNictRiw2JVEicUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUYvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmJvRl9vRi9GMi8lLmxpbmV0aGlja25lc3NHRl5wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxxLUYsNiVRJk0xMTExRidGL0YyRmhwLUYsNiVRJURfeDJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZccS8lJmRlcHRoR0Zeci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSZZMTExMUYnRi9GMkY1Rk8tRlM2JC1GIzYvLUYsNiVRJURfeDRGJ0YvRjJGYm9GX29GaHAtRiw2JVElRF94M0YnRi9GMkZaLUZTNiQtRiM2J0Zfb0Zib0Zlb0ZkcUY5RjlGaHAtRiw2JVEmTjExMTFGJ0YvRjJGaHBGYXFGZHFGOUY5RmZxRmRxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmWDExMTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tSSZtZnJhY0dGJDYoLUYjNictRiw2JVEicUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOUYvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmJvRl9vRi9GMi8lLmxpbmV0aGlja25lc3NHRl5wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxxLUYsNiVRJk0xMTExRidGL0YyRmhwLUYsNiVRJURfeDJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZccS8lJmRlcHRoR0Zeci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSZZMTExMUYnRi9GMkY1Rk8tRlM2JC1GIzYvLUYsNiVRJURfeDRGJ0YvRjJGYm9GX29GaHAtRiw2JVElRF94M0YnRi9GMkZaLUZTNiQtRiM2J0Zfb0Zib0Zlb0ZkcUY5RjlGaHAtRiw2JVEmTjExMTFGJ0YvRjJGaHBGYXFGZHFGOUY5RmZxRmRxRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSZTMTExMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJlgxMTExRidGL0YyRkQtRiw2JVEmWTExMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSZTMTExMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJlgxMTExRidGL0YyRkQtRiw2JVEmWTExMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDJGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjJGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIyIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L130" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVElRjIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNistSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhby1GVTYlLUYsNiVRInZGJ0YvRjItRiM2JS1GZ242JFEiMUYnRjlGL0YyRmpuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRlU2JUZXRmhvRmpuRl1vLUZVNiVGZW9GWkZqbi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wRmNvRl1vRmVwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmFvLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJUcyMTFGJ0YvRjJGNS1GUDYkLUYjNistRlU2JUZXLUYjNiUtRmduNiRRIjRGJ0Y5Ri9GMkZqbkZdb0Zjb0ZdcEZjcEZdby1GVTYlRmVvRmJyRmpuRmdwRjlGOUZdcEZjb0Zdby1GVTYlRmVvLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbkZpcEZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVElRjIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNistSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhby1GVTYlLUYsNiVRInZGJ0YvRjItRiM2JS1GZ242JFEiMUYnRjlGL0YyRmpuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRlU2JUZXRmhvRmpuRl1vLUZVNiVGZW9GWkZqbi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wRmNvRl1vRmVwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmFvLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJUcyMTFGJ0YvRjJGNS1GUDYkLUYjNistRlU2JUZXLUYjNiUtRmduNiRRIjRGJ0Y5Ri9GMkZqbkZdb0Zjb0ZdcEZjcEZdby1GVTYlRmVvRmJyRmpuRmdwRjlGOUZdcEZjb0Zdby1GVTYlRmVvLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbkZpcEZncEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElUzIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzY+LUYsNiVRJUYyMTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVHMjExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzLUYsNiNRIUYnRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElUzIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzY+LUYsNiVRJUYyMTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVHMjExRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzLUYsNiNRIUYnRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVElbTIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlLUZTNiVGVS1GIzYlLUZlbjYkUSIyRidGOUYvRjJGaG5GL0YyLyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGPS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVuMjExRidGL0YyRjUtRlA2KC1GUzYlRlUtRiM2JC1GZW42JFEiNEYnRjlGOUZobkZbb0Zkb0Zmb0Zpb0ZbcEZdcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVNMjExRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0ZkcS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1dkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUYsNiVRJU4yMTFGJ0YvRjJGNUZdci1GYXI2JC1GIzYmRmBwRmVyRlxzRjlGOUZdcEZfc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVElbTIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlLUZTNiVGVS1GIzYlLUZlbjYkUSIyRidGOUYvRjJGaG5GL0YyLyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGPS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVuMjExRidGL0YyRjUtRlA2KC1GUzYlRlUtRiM2JC1GZW42JFEiNEYnRjlGOUZobkZbb0Zkb0Zmb0Zpb0ZbcEZdcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVNMjExRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0ZkcS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1dkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUYsNiVRJU4yMTFGJ0YvRjJGNUZdci1GYXI2JC1GIzYmRmBwRmVyRlxzRjlGOUZdcEZfc0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElWDIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJURfeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobi1GUzYkLUYjNictRiw2JVEicUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRiw2JVElTTIxMUYnRi9GMkZqby1GLDYlUSVEX3gyRidGL0YyRmhvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZecC8lJmRlcHRoR0ZecS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVZMjExRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94NEYnRi9GMkZhb0Zeb0Zqby1GLDYlUSVEX3gzRidGL0YyRlpGam5Gam8tRiw2JVElTjIxMUYnRi9GMkZqb0ZjcEZob0Y5RjlGZnBGaG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElWDIxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJURfeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobi1GUzYkLUYjNictRiw2JVEicUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRiw2JVElTTIxMUYnRi9GMkZqby1GLDYlUSVEX3gyRidGL0YyRmhvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZecC8lJmRlcHRoR0ZecS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVZMjExRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94NEYnRi9GMkZhb0Zeb0Zqby1GLDYlUSVEX3gzRidGL0YyRlpGam5Gam8tRiw2JVElTjIxMUYnRi9GMkZqb0ZjcEZob0Y5RjlGZnBGaG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTMjExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNiwtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNictRiw2JVElWDIxMUYnRi9GMkZELUYsNiVRJVkyMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTMjExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNiwtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNictRiw2JVElWDIxMUYnRi9GMkZELUYsNiVRJVkyMTFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDJGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjJGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIyIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L135" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkRjIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUZVNiUtRiw2JVEidkYnRi9GMi1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GVTYlRldGaG9Gam5GXW8tRlU2JUZlb0ZaRmpuLyUrZXhlY3V0YWJsZUdGPUY5RjlGXXAtSShtc3Vic3VwR0YkNihGZW9GaG9GWi8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRmpuL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRHMjJGJ0YvRjJGNS1GUDYkLUYjNistRlU2JUZXLUYjNiUtRmduNiRRIjRGJ0Y5Ri9GMkZqbkZdb0Zjb0ZdcEZjcEZdby1GVTYlRmVvRmpyRmpuRmdwRjlGOUZdcEZjb0Zdby1GVTYlRmVvLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbkZhcUZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkRjIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUZVNiUtRiw2JVEidkYnRi9GMi1GIzYlLUZnbjYkUSIxRidGOUYvRjJGam4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GVTYlRldGaG9Gam5GXW8tRlU2JUZlb0ZaRmpuLyUrZXhlY3V0YWJsZUdGPUY5RjlGXXAtSShtc3Vic3VwR0YkNihGZW9GaG9GWi8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRmpuL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRHMjJGJ0YvRjJGNS1GUDYkLUYjNistRlU2JUZXLUYjNiUtRmduNiRRIjRGJ0Y5Ri9GMkZqbkZdb0Zjb0ZdcEZjcEZdby1GVTYlRmVvRmpyRmpuRmdwRjlGOUZdcEZjb0Zdby1GVTYlRmVvLUYjNiUtRmduNiRRIjNGJ0Y5Ri9GMkZqbkZhcUZncEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L134" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjIyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzIyRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzLUYsNiNRIUYnRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjIyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzIyRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzLUYsNiNRIUYnRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L139" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYjNiUtRlM2JUZVLUYjNiUtRmVuNiRRIjFGJ0Y5Ri9GMkZobkYvRjIvJS5saW5ldGhpY2tuZXNzR0Zjby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoby8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJG4yMkYnRi9GMkY1LUZQNigtRlM2JUZVLUYjNiQtRmVuNiRRIjRGJ0Y5RjlGaG5GW29GZG9GZm9GaW9GW3BGXXAtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGYXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkTTIyRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0ZkcS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1dkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUYsNiVRJE4yMkYnRi9GMkY1Rl1yLUZhcjYkLUYjNiZGYHBGZXJGXHNGOUY5Rl1wRl9zRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYjNiUtRlM2JUZVLUYjNiUtRmVuNiRRIjFGJ0Y5Ri9GMkZobkYvRjIvJS5saW5ldGhpY2tuZXNzR0Zjby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoby8lKWJldmVsbGVkR0Y9LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJG4yMkYnRi9GMkY1LUZQNigtRlM2JUZVLUYjNiQtRmVuNiRRIjRGJ0Y5RjlGaG5GW29GZG9GZm9GaW9GW3BGXXAtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGYXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkTTIyRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS0ZkcS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1dkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUYsNiVRJE4yMkYnRi9GMkY1Rl1yLUZhcjYkLUYjNiZGYHBGZXJGXHNGOUY5Rl1wRl9zRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L137" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElRF94MkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUZTNiQtRiM2KC1GLDYlUSJxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZoby1GLDYlUSRNMjJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRiw2JVElRF94MUYnRi9GMkZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGXXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkWTIyRidGL0YyRjVGTy1GUzYkLUYjNi0tRiw2JVElRF94NEYnRi9GMkZaRl5vRl9wLUYsNiVRJURfeDNGJ0YvRjJGWi1GLDYlUSROMjJGJ0YvRjJGX3BGYnBGXXBGOUY5RmVwRl1wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElRF94MkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUZTNiQtRiM2KC1GLDYlUSJxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZoby1GLDYlUSRNMjJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRiw2JVElRF94MUYnRi9GMkZdcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGXXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkWTIyRidGL0YyRjVGTy1GUzYkLUYjNi0tRiw2JVElRF94NEYnRi9GMkZaRl5vRl9wLUYsNiVRJURfeDNGJ0YvRjJGWi1GLDYlUSROMjJGJ0YvRjJGX3BGYnBGXXBGOUY5RmVwRl1wRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMjJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMjJGJ0YvRjJGRC1GLDYlUSRZMjJGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMjJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMjJGJ0YvRjJGRC1GLDYlUSRZMjJGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDFGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjFGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L146" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L144" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEkRjMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcby1GUDYlLUYsNiVRInZGJ0YvRjItRiM2JS1GWDYkUSIxRidGOUYvRjJGZW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1GUDYlRmBvRlVGZW4tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXHAvJSZkZXB0aEdGaHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkRzMxRidGL0YyRjUtRlA2JUZSLUYjNiUtRlg2JFEiNEYnRjlGL0YyRmVuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlA2JUZgby1GIzYlLUZYNiRRIjNGJ0Y5Ri9GMkZlbkZobkZob0Zeb0Zoby1GUDYlRmBvRmVxRmVuRmBwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEkRjMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcby1GUDYlLUYsNiVRInZGJ0YvRjItRiM2JS1GWDYkUSIxRidGOUYvRjJGZW4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1GUDYlRmBvRlVGZW4tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXHAvJSZkZXB0aEdGaHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkRzMxRidGL0YyRjUtRlA2JUZSLUYjNiUtRlg2JFEiNEYnRjlGL0YyRmVuLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlA2JUZgby1GIzYlLUZYNiRRIjNGJ0Y5Ri9GMkZlbkZobkZob0Zeb0Zoby1GUDYlRmBvRmVxRmVuRmBwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L142" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjMxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzMxRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzLUYsNiNRIUYnRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkUzMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNj4tRiw2JVEkRjMxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRzMxRidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYnBGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmJwRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZicEZobkZpcEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYnBGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmlwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZpcEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2JkZpcEZobkZgcUY5RmVzLUYsNiNRIUYnRjlGOUZjckZmckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L147" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbjMxRidGL0YyRjUtRlA2JUZSLUYjNiQtRlg2JFEiNEYnRjlGOUZlbkZobi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zqby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRNMzFGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGaG4tRiw2JVEkTjMxRidGL0YyRjVGZnAtRmpwNiQtRiM2JkZbb0ZecUZlcUY5RjlGaG5GaHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkbTMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbjMxRidGL0YyRjUtRlA2JUZSLUYjNiQtRlg2JFEiNEYnRjlGOUZlbkZobi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zqby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRNMzFGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGaG4tRiw2JVEkTjMxRidGL0YyRjVGZnAtRmpwNiQtRiM2JkZbb0ZecUZlcUY5RjlGaG5GaHFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L145" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVElRF94MkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYsNiVRInFGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYsNiVRJE0zMUYnRi9GMkZdby1GLDYlUSVEX3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYW8vJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkWTMxRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94NEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluRmpuRl1vLUYsNiVRJURfeDNGJ0YvRjJGWkZqbkZdby1GLDYlUSROMzFGJ0YvRjJGXW9GZm9GaW9GOUY5RltwRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkWDMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXZhbERHRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVElRF94MkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYsNiVRInFGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYsNiVRJE0zMUYnRi9GMkZdby1GLDYlUSVEX3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYW8vJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkWTMxRidGL0YyRjVGTy1GUzYkLUYjNi8tRiw2JVElRF94NEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluRmpuRl1vLUYsNiVRJURfeDNGJ0YvRjJGWkZqbkZdby1GLDYlUSROMzFGJ0YvRjJGXW9GZm9GaW9GOUY5RltwRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L141" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMzFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMzFGJ0YvRjJGRC1GLDYlUSRZMzFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRTMzFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRYMzFGJ0YvRjJGRC1GLDYlUSRZMzFGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDFGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjFGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L152" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNictRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGX29GRUZFRmFvRmRvRkEtRiw2JVEiSkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGX29GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGX29GRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L153" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjRjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUZQNiUtRiw2JVEidkYnRi9GMi1GIzYlLUZYNiRRIjJGJ0Y5Ri9GMkZlbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobXN1YnN1cEdGJDYoRmBvRlVGY28vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZnbkZlbi9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRiw2I1EhRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjRzRGJ0YvRjJGNS1GUDYlRlItRiM2JS1GWDYkUSI0RidGOUYvRjJGZW5GaG4tRlA2JUZgby1GIzYlLUZYNiRRIjNGJ0Y5Ri9GMkZlbkZoby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLRmFxL0ZORmFxLUZQNiVGYG9GVUZlbkZoci1GUDYlRmBvRlxyRmVuRmZwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjRjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUZQNiUtRiw2JVEidkYnRi9GMi1GIzYlLUZYNiRRIjJGJ0Y5Ri9GMkZlbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobXN1YnN1cEdGJDYoRmBvRlVGY28vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZnbkZlbi9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRiw2I1EhRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjRzRGJ0YvRjJGNS1GUDYlRlItRiM2JS1GWDYkUSI0RidGOUYvRjJGZW5GaG4tRlA2JUZgby1GIzYlLUZYNiRRIjNGJ0Y5Ri9GMkZlbkZoby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLRmFxL0ZORmFxLUZQNiVGYG9GVUZlbkZoci1GUDYlRmBvRlxyRmVuRmZwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L155" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0c0RidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYHFGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZicEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYHFGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmJwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZicEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanNGZXRGZXMtRiw2I1EhRidGOUY5RmNyRmZyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Pi1GLDYlUSNGNEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0c0RidGL0YyRmhuLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGZW5GaG4tSSNtbkdGJDYkUSIxRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIyRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSIzRidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmVuRmhuLUZbcDYkUSI0RidGOUY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmpvRjlGOUZobkZjby1GUzYkLUYjNiZGYG9GaG5GYnBGOUY5RmhuRmNvLUZTNiQtRiM2JkZgb0ZobkZpcEY5RjlGaG5GY28tRlM2JC1GIzYmRmBvRmhuRmBxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmhuLUZTNiYtRiM2Ny1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiRGYHFGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUZeczYlLUYsNiVRInZGJ0YvRjItRiM2JEZicEY5RmVzRmhuLUZeczYlRmBzLUYjNiZGam9GaG5GYHFGOUZlc0Zobi1GXnM2JUZgcy1GIzYmRmJwRmhuRmBxRjlGZXNGaG4tRl5zNiVGYHMtRiM2JkZpcEZobkZgcUY5RmVzRmhuLUZeczYlRmBzLUYjNiZGYHFGaG5GYHFGOUZlc0Zobi1GXnM2JUZqcy1GIzYmRmpvRmhuRmJwRjlGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZicEYvRjJGZXNGaG4tRl5zNiVGanMtRiM2J0ZicEZobkZpcEYvRjJGZXNGaG4tRl5zNiVGanNGZXRGZXMtRiw2I1EhRidGOUY5RmNyRmZyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L156" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcEZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L149" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjbTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNuNEYnRi9GMkY1LUZQNiVGUi1GIzYkLUZYNiRRIjRGJ0Y5RjlGZW5GaG4tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGam8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjTTRGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGaG4tRiw2JVEjTjRGJ0YvRjJGNUZmcC1GanA2JC1GIzYmRltvRl5xRmVxRjlGOUZobkZocUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEjbTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNuNEYnRi9GMkY1LUZQNiVGUi1GIzYkLUZYNiRRIjRGJ0Y5RjlGZW5GaG4tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGam8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjTTRGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNidGKy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRl1wL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3V2RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGaG4tRiw2JVEjTjRGJ0YvRjJGNUZmcC1GanA2JC1GIzYmRltvRl5xRmVxRjlGOUZobkZocUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L150" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVEX3gyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GLDYlUSVEX3gxRidGL0YyRmdvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZdcC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNZNEYnRi9GMkY1Rk8tRlM2JC1GIzYtLUYsNiVRJURfeDNGJ0YvRjJGWkZeb0Zpby1GLDYlUSVEX3g0RidGL0YyRlotRiw2JVEjTjRGJ0YvRjJGaW9GX3BGZ29GOUY5RmJwRmdvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjWDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVEX3gyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlM2JC1GIzYnLUYsNiVRInFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbi1GLDYlUSNNNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GLDYlUSVEX3gxRidGL0YyRmdvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZdcC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNZNEYnRi9GMkY1Rk8tRlM2JC1GIzYtLUYsNiVRJURfeDNGJ0YvRjJGWkZeb0Zpby1GLDYlUSVEX3g0RidGL0YyRlotRiw2JVEjTjRGJ0YvRjJGaW9GX3BGZ29GOUY5RmJwRmdvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L154" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTNEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1g0RidGL0YyRkQtRiw2JVEjWTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSNTNEYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYsLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1g0RidGL0YyRkQtRiw2JVEjWTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZELUYsNiVRI3V2RidGL0YyRkQtRiw2JVEpbm90YXRpb25GJ0YvRjItRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GanAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkZdcEZIRkhGXXBGSEZIRl1wRkhGSEZdcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNigtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYvNiVRJURfeDFGJ0YyRjVGPC1GLDYmLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTUZQLUkobWZlbmNlZEdGJDYkLUZobjYmLUYsNigtRmhuNiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLzYlUSNSNEYnRjJGNUZmby1GaG42JUY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGYXBGZHBGZm8tRmhuNiYtRmhuNiYtRiw2KC1GaG42Ji1JI21uR0YkNiRRIjFGJ0Y8RjxGYXBGZHBGZm8tRmVxNiRGMUY8RmdwRmpwRjxGPEZhcEZkcEY8RmFwRmRwRmdwRmpwRjxGPEZhcEZkcEY8RjxGVS1GLDYoRlVGZm9GVUZncEZqcEY8LUYsNipGVUZmb0ZVRmZvRmpxRmdwRmpwRjwtRiw2LEZVRmZvRlVGZm9GanFGZm9GXHJGZ3BGanBGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjUjRHRiQ3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L1" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/DFKN-2017-Linearization.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="150"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="15" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group labelreference="L2171" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This worksheet accompanies the paper B.Doubrov, E.Ferapontov. B.Kruglikov, V.Novikov &quot;Integrable systems in 4D associated with sixfolds in Gr(4,6)&quot;.
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 17, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2172" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L2173" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">Here we deduce 34 conditions of linearizability of a Monge-Ampere 2x2 system. Then we check that the additonal 4=34-30 equations coincide with the 4 additional equations obtained by prolongation-projection for the (non-involutive) system of linear degeneracy.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2174" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-output="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEpUERFVG9vbHNGJ0YvRjJGWkY5RjlGNUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY5RjVGTy1GUzYkLUYjNiMtRiw2JVEpUERFVG9vbHNGJ0YvRjJGOUY1</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L50" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[255,0,255]">3D: </Font><Font foreground="[255,0,255]">warm-up</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L25" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="var := u1, u2, v1, v2:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjdTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1MkYnRi9GMkZSLUYsNiVRI3YxRidGL0YyRlItRiw2JVEjdjJGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMkY1LUYsNiVRImZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JUYrLyUrZXhlY3V0YWJsZUdGPUY5RjlGXW8tRiw2JVEiR0YnRi9GMkY1LUYsNiVRImdGJ0YvRjItRmdvNiQtRiM2JEYrRjlGOUZdb0ZbcEY5">Qyg+SSR2YXJHNiI2JkkjdTFHRiVJI3UyR0YlSSN2MUdGJUkjdjJHRiUhIiI+SSJGR0YlLUkiZkdGJTYjRiRGKz5JIkdHRiUtSSJnR0YlRjBGKw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L24" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="r := subs({u3 = F, v3 = G}, [1, u1, v1, u2, v2, u1*v2-u2*v1, u1*v3-u3*v1, u2*v3-u3*v2, u3, v3]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNistRiw2JVEjdTNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3YzRidGL0YyRmhuLUYsNiVRIkdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlM2Ji1GIzZJLUkjbW5HRiQ2JFEiMUYnRjlGXm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GLDYlUSN1MUYnRi9GMkZeby1GLDYlUSN2MUYnRi9GMkZeby1GLDYlUSN1MkYnRi9GMkZeby1GLDYlUSN2MkYnRi9GMkZeb0ZgcUZccUZpcS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmByRmNxRlxxRmZxRl5vRmBxRlxxRmZvRlxyRmNxRlxxRmVuRl5vRmZxRlxxRmZvRlxyRmlxRlxxRmVuRl5vRmVuRl5vRmZvRjlGOS9GX3BRIltGJy9GYnBRIl1GJ0ZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHBGOQ==">QyQ+SSJyRzYiLUklc3Vic0clKnByb3RlY3RlZEc2JDwkL0kjdTNHRiVJIkZHRiUvSSN2M0dGJUkiR0dGJTcsIiIiSSN1MUdGJUkjdjFHRiVJI3UyR0YlSSN2MkdGJSwmKiZGM0YyRjZGMkYyKiZGNUYyRjRGMiEiIiwmKiZGM0YyRi9GMkYyKiZGLEYyRjRGMkY6LCYqJkY1RjJGL0YyRjIqJkYsRjJGNkYyRjpGLEYvRjo=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L23" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="EQ1 := {}; -1; for i in var do EQ1 := `union`(EQ1, {r || i = diff(r, i)}) end do; -1; nops(EQ1)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEkRVExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI2luRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSR2YXJGJ0YvRjJGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiotRiw2JVEickYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRltwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnRl5xLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRidGW3BGV0Y5RjlGV0Y5RjlGWUZmbkZpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">Qyc+SSRFUTFHNiI8IiEiIj8mSSJpR0YlSSR2YXJHRiVJJXRydWVHJSpwcm90ZWN0ZWRHPkYkLUkmdW5pb25HRiw2JEYkPCMvKEkickdGJUYpLUklZGlmZkdGLDYkRjRGKUYnLUklbm9wc0dGLDYjRiQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L22" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="EQ2 := {}; -1; for i to 4 do for j from i to 4 do EQ2 := `union`(EQ2, {r || (var[i]) || (var[j]) = diff(r, var[i], var[j])}) end do end do; -1; nops(EQ2)" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZXLUkjbWlHRiQ2JVEkRVEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUkjbW5HRiQ2JFEiNEYnRjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRmpuRmZvLUYsNiVRImpGJ0YvRjJGZm8tRjY2L1ElZnJvbUYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm9GaW9GZm9GXHBGZm9GX3BGZm9GY3BGZm9GK0Y1RitGZm8tRjY2L1EmdW5pb25GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUY2Ni1GWUY5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZHEtRiw2JVEickYnRi9GMi1GNjYtUSgmIzg3NDE7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUZQNiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRlA2Ji1GIzYlRmlvLyUrZXhlY3V0YWJsZUdGPUY5RjkvRlhRIltGJy9GZW5RIl1GJ0ZnckY5RjlGaXEtRlA2JC1GIzYmRmByLUZQNiYtRiM2JUZmcEZnckY5RjlGaXJGW3NGZ3JGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYqRmZxLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRidGYHItRlA2Ji1GIzYkRmlvRjlGOUZpckZbc0ZfdEZgci1GUDYmLUYjNiRGZnBGOUY5RmlyRltzRjlGOS1GNjYtRmZuRjlGYXFGPkZicUZCRkRGRkZIRmNxL0ZOUSwwLjExMTExMTFlbUYnRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkZhdUZnbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JUYrRmdyRjlGOUZnckY5">Qyc+SSRFUTJHNiI8IiEiIj8oSSJpR0YlIiIiRioiIiVJJXRydWVHJSpwcm90ZWN0ZWRHPyhJImpHRiVGKUYqRitGLD5GJC1JJnVuaW9uR0YtNiRGJDwjLygoSSJyR0YlJkkkdmFyR0YlNiNGKSZGOjYjRi8tSSVkaWZmR0YtNiVGOEY5RjxGJy1JJW5vcHNHRi02I0Yk</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L21" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Mr := Matrix([r, seq(subs(EQ1, r || (var[i])), i = 1 .. 4), seq(seq(subs(EQ2, r || (var[i]) || (var[j])), j = i .. 4), i = 1 .. 4)]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZlbi1JI21pR0YkNiVRI01yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GNjYtUSJbRidGOUZVRj5GVkZCRkRGRkZIRldGWS1GLDYlUSJyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkc2VxRidGL0YyRlItRiw2JVElc3Vic0YnRi9GMkZSLUYsNiVRJEVRMUYnRi9GMkZqbkZnbi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEkdmFyRidGL0YyLUZfcDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR0Zmbi8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIpRidGOUZVRj5GVkZCRkRGRkZIRldGWUZqbkZqcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9vLUZpcTYkUSI0RidGOUZicUZqbkZib0ZSRmJvRlJGZW9GUi1GLDYlUSRFUTJGJ0YvRjJGam5GZ25GW3BGXnBGW3AtRl9wNiQtRiM2KUZjcEZaLUYsNiVRImpGJ0YvRjItRjY2LUZhcUY5RlVGPkZWRkJGREZGRkhGVy9GTlEsMC4xMTExMTExZW1GJ0ZicS8lK2V4ZWN1dGFibGVHRj1GOUY5RmpuRlxzRmVxRmpwRlxyRmJyRmJxRmpuRmpwRmVxRmhxRlxyRmJyRmJxRl9zRmJxLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNzRjk=">QyQ+SSNNckc2Ii1JJ01hdHJpeEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjNyVJInJHRiUtSSRzZXFHRik2JC1JJXN1YnNHRik2JEkkRVExR0YlKEYtJkkkdmFyR0YlNiNJImlHRiUvRjk7IiIiIiIlLUYvNiQtRi82JC1GMjYkSSRFUTJHRiUoRjUmRjc2I0kiakdGJS9GSDtGOUY9RjohIiI=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2176" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVErcnRhYmxlc2l6ZUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIzE1RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjpGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRmVuRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVErcnRhYmxlc2l6ZUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIzE1RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni1RIjpGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRmVuRkE=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2177" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Mr[1 .. 15, 1 .. 5]" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjTXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSMuLkYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdRJjAuMGVtRictRjs2JFEjMTVGJ0Y+LUZBNi1RIixGJ0Y+RkQvRkhGMUZJRktGTUZPRlEvRlRGWC9GV1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiNUYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y+">JkkjTXJHNiI2JDsiIiIiIzo7RiciIiY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNkMtSSRtdHJHRiQ2Ki1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUkjbWlHRiQ2JVEjdTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRidGQUZERkZGSEZKLUY4NigtRk82JVEjdjFGJ0ZSRlVGQUZERkZGSEZKLUY4NigtRk82JVEjdTJGJ0ZSRlVGQUZERkZGSEZKLUY4NigtRk82JVEjdjJGJ0ZSRlVGQUZERkZGSEZKRkFGREZGLUY1NiotRjg2KC1GOzYkUSIwRidGPkZBRkRGRkZIRkpGN0Zib0Zib0Zib0ZBRkRGRi1GNTYqRmJvRmJvRmJvRjdGYm9GQUZERkYtRjU2KkZib0Zib0Y3RmJvRmJvRkFGREZGLUY1NipGYm9GYm9GYm9GYm9GN0ZBRkRGRi1GNTYqRmJvRmJvRmJvRmJvRmJvRkFGREZGRl1wRl1wRl1wRl1wRl1wRl1wRl1wRl1wRl1wLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGVC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRlxxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmdxLyUmZnJhbWVHRmdxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmFyLyUtZGlzcGxheXN0eWxlR0Zhci8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZkcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGYXJGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHMvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIxNzcxNDEzNEYn">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNU1UcjwjeVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2175" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">So r is the position vector of the Plucker embedding of Gr(3,5) into P^9, Mr its 2-jet matrix (10x15). Its rank is equal to the rank of its minor obtained by removing first 5 rows and colums. The Monge-Ampere equations are codimension 2 plane sections, so the condition is that rank(Mr2)=3, i.e. all 4x4 minors of Mr2 vanish.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L18" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2LC1GLDYlUSNNckYnRi9GMi1GUzYmLUYjNistSSNtbkdGJDYkUSI2RidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GYG82JFEjMTVGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGaW8vRk5RLDAuMzMzMzMzM2VtRidGX29GY28tRmBvNiRRIzEwRidGOS8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXAtRlM2Ji1GIzYnLUYsNiVRIkZGJ0YvRjJGXXAtRiw2JVEiR0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZbcVEifGZyRicvRl5xUSJ8aHJGJ0ZdcC1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRmpxRjlGOUZdcC1GUzYmLUYjNjItRiw2JVEjdTFGJ0YvRjJGY3ItRmBvNiRRIjBGJ0Y5Rl1wLUYsNiVRI3YxRidGL0YyRmNyRmBzRl1wLUYsNiVRI3UyRidGL0YyRmNyRmBzRl1wLUYsNiVRI3YyRidGL0YyRmNyRmBzRjlGOUZcckZeckZqcUY5RjlGanFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2LC1GLDYlUSNNckYnRi9GMi1GUzYmLUYjNistSSNtbkdGJDYkUSI2RidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GYG82JFEjMTVGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGaW8vRk5RLDAuMzMzMzMzM2VtRidGX29GY28tRmBvNiRRIzEwRidGOS8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXAtRlM2Ji1GIzYnLUYsNiVRIkZGJ0YvRjJGXXAtRiw2JVEiR0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZbcVEifGZyRicvRl5xUSJ8aHJGJ0ZdcC1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRmpxRjlGOUZdcC1GUzYmLUYjNjItRiw2JVEjdTFGJ0YvRjJGY3ItRmBvNiRRIjBGJ0Y5Rl1wLUYsNiVRI3YxRidGL0YyRmNyRmBzRl1wLUYsNiVRI3UyRidGL0YyRmNyRmBzRl1wLUYsNiVRI3YyRidGL0YyRmNyRmBzRjlGOUZcckZeckZqcUY5RjlGanFGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY+LUkkbXRyR0YkNiotSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRltvNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1GW282JEZnb0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdGXW9GOUZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KC1GZXA2JS1GLDYlUSJmRidGL0YyLUYjNihGXHEtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRlxxRl5xRmFxRjlGY3FGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGZ3BGXHJGY3FGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNipGZ24tRmhuNigtRmVwNiVGZ3AtRiM2JkZecEZecUZhcUY5RmNxRl5vRmFvRmNvRmVvRmhvLUZobjYoRmRwRl5vRmFvRmNvRmVvRmhvLUZobjYoLUZlcDYlRmlxLUYjNihGXHFGXnJGXnBGXnFGYXFGOUZjcUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GZXA2JUZncEZmc0ZjcUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42KkZnbi1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmdC1GZXA2JUZpcUZqcEZjcS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmV0Rmd0LUZlcDYlRmdwLUYjNiYtRltvNiRRIjNGJ0Y5Rl5xRmFxRjlGY3FGOUZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KC1GZXA2JUZpcS1GIzYoRlxxRl5yRmF1Rl5xRmFxRjlGY3FGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGZ3BGaHVGY3FGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNiotRmhuNihGXHFGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGZ3AtRiM2Ji1GW282JFEiNEYnRjlGXnFGYXFGOUZjcUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYnRmJ0Rmh0Rl5xRmFxRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGaXEtRiM2KEZccUZeckZodkZecUZhcUY5RmNxRl5vRmFvRmNvRmVvRmhvLUZobjYoLUZlcDYlRmdwRmN3RmNxRl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYqRmduRmduLUZobjYoLUYjNiZGXnBGYXBGXHNGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GZXA2JUZpcS1GIzYoRl5wRl5yRl5wRl5xRmFxRjlGY3FGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGZ3BGY3hGY3FGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNiotRmhuNigtRiM2JUZidEZccUY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNidGYnQtRmVwNiVGaXFGXnNGY3FGXnFGYXFGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KEZddUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GZXA2JUZpcS1GIzYoRl5wRl5yRmF1Rl5xRmFxRjlGY3FGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGZ3BGW3pGY3FGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNipGZ25GZ24tRmhuNigtRiM2J0ZidEZjeUZqdEZkdkY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUZlcDYlRmlxLUYjNihGXnBGXnJGaHZGXnFGYXFGOUZjcUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GZXA2JUZncEZbW2xGY3FGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNipGZ24tRmhuNigtRiM2J0ZidC1GIzYmRl5wRmFwLUZlcDYlRmlxRl91RmNxRjlGXnFGYXFGOUZeb0Zhb0Zjb0Zlb0Zob0Znbi1GaG42KC1GZXA2JUZpcS1GIzYoRmF1Rl5yRmF1Rl5xRmFxRjlGY3FGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGZ3BGX1xsRmNxRl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYqRmduLUZobjYoLUYjNidGYnQtRmVwNiVGaXFGZnZGY3FGXnFGYXFGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYnRmJ0RmlbbEZecUZhcUY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUZlcDYlRmlxLUYjNihGYXVGXnJGaHZGXnFGYXFGOUZjcUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GZXA2JUZncEZlXWxGY3FGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNipGZ25GZ24tRmhuNigtRiM2J0ZidC1GIzYmRl5wRmFwRltdbEY5Rl5xRmFxRjlGXm9GYW9GY29GZW9GaG8tRmhuNigtRmVwNiVGaXEtRiM2KEZodkZeckZodkZecUZhcUY5RmNxRl5vRmFvRmNvRmVvRmhvLUZobjYoLUZlcDYlRmdwRmdebEZjcUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqX2wvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZWBsLyUmZnJhbWVHRmVgbC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYmBsRl5xRmFxRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhhbC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MDMyNjMzODU0RidGXnFGYXFGOQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L27" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkc2JNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEnZmFjdG9yRidGL0YyLUZQNiQtRiM2JS1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GUDYkLUYjNiUtRiw2JVEkTXIyRidGL0YyLUZQNiYtRiM2Ji1GUDYmLUYjNiotSSNtbkdGJDYkUSIxRidGOUZXLUZccTYkUSIyRidGOUZXLUZccTYkUSI0RidGOUZXRlRGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRlA2Ji1GIzYoRltxLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmFvLUZccTYkUSIzRidGOUZXRmluRjlGOUZlcUZocUY5RjlGZXFGaHFGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkc2JNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEnZmFjdG9yRidGL0YyLUZQNiQtRiM2JS1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GUDYkLUYjNiUtRiw2JVEkTXIyRidGL0YyLUZQNiYtRiM2Ji1GUDYmLUYjNiotSSNtbkdGJDYkUSIxRidGOUZXLUZccTYkUSIyRidGOUZXLUZccTYkUSI0RidGOUZXRlRGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRlA2Ji1GIzYoRltxLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmFvLUZccTYkUSIzRidGOUZXRmluRjlGOUZlcUZocUY5RjlGZXFGaHFGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L33" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkU0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYlUSRzYk1GJ0YvRjItRlA2JC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GZm42JFEiNEYnRjlGOUY5RmluRlQtRlA2JC1GIzYmRmVuRmluLUZmbjYkUSI1RidGOUY5RjlGaW4tRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2Ji1GLDYlUSJpRidGL0YyRmluRmFvRjlGOUZpbkZmcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZoby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeby1GZm42JFEjMTBGJ0Y5RjlGOUZpbkZbcC1GUDYkLUYjNitGVC1GUDYkLUYjNiZGZnBGaW5GaG9GOUY5RmluRmZwRmlwRmhvRlxxRmJxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkU0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYlUSRzYk1GJ0YvRjItRlA2JC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GZm42JFEiNEYnRjlGOUY5RmluRlQtRlA2JC1GIzYmRmVuRmluLUZmbjYkUSI1RidGOUY5RjlGaW4tRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2Ji1GLDYlUSJpRidGL0YyRmluRmFvRjlGOUZpbkZmcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZoby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeby1GZm42JFEjMTBGJ0Y5RjlGOUZpbkZbcC1GUDYkLUYjNitGVC1GUDYkLUYjNiZGZnBGaW5GaG9GOUY5RmluRmZwRmlwRmhvRlxxRmJxRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDAqJiZJImdHNiI2IyIiIkYoLCgqJiZJImZHRiZGJ0YoJkYsNiRGKEYoRihGKComRi1GKCZGJTYjIiIkRighIiIqKCIiI0YoJkYsNiRGKEYyRihGJEYoRihGKComRiRGKCwoKiZGK0YoJkYlRi5GKEYoKihGNUYoRiRGKCZGJUY3RihGKComRjBGKEY7RihGM0YoLCQqKEY1RihGJEYoLCYqJiZGLEYxRihGLUYoRigqJiZGLDYkRjJGMkYoRiRGKEYoRihGKCwkKihGNUYoRiRGKCwmKiZGQ0YoRjtGKEYoKiZGJEYoJkYlRkZGKEYoRihGKCwoKihGNUYoRi1GKCkmRiU2I0Y1RjVGKEYoKioiIiVGKCZGLDYkRihGNUYoRiRGKEZQRihGMyooRjVGKCZGLDYkRjVGNUYoKUYkRjVGKEYoLCgqKEY1RihGWUYoJkYlRlhGKEYoKipGU0YoRiRGKEZQRigmRiVGVUYoRjMqKEY1RihGT0YoRjtGKEYoLCgqKkY1RigmRiw2I0ZTRihGLUYoRlBGKEYzKipGU0YoRlxvRihGVEYoRiRGKEYoKihGNUYoJkYsNiRGU0ZTRihGWUYoRigsKCoqRlNGKEZcb0YoRiRGKEZobkYoRigqKkY1RihGXG9GKEZQRihGO0YoRjMqKEY1RihGWUYoJkYlRmFvRihGKCwqKihGQ0YoRi1GKEZQRihGMyoqRjVGKEZDRihGVEYoRiRGKEYoKihGXG9GKEYtRihGJEYoRigqKEY1RigmRiw2JEYyRlNGKEZZRihGKCwqKipGNUYoRkNGKEYkRihGaG5GKEYoKihGQ0YoRlBGKEY7RihGMyooRlxvRihGJEYoRjtGKEYoKihGNUYoRllGKCZGJUZdcEYoRigsLCooJkYsRlFGKEYtRihGUEYoRjMqKkY1RihGZnBGKEZURihGJEYoRigqKEYtRihGUEYoJkYlRl1vRihGKCoqRjVGKEZURihGJEYoRmlwRihGMyooRjVGKCZGLDYkRjVGU0YoRllGKEYoLCwqKkY1RihGZnBGKEYkRihGaG5GKEYoKihGZnBGKEZQRihGO0YoRjMqKEY1RihGWUYoJkYlRl1xRihGKCoqRjVGKEYkRihGaXBGKEZobkYoRjMqKEZQRihGaXBGKEY7RihGKCwyKihGK0YoRi1GKEZQRihGMyoqRjVGKEYrRihGVEYoRiRGKEYoKihGZnBGKEYtRihGJEYoRigqKEYtRihGJEYoRmlwRihGMyooRi1GKEZQRihGMEYoRigqKkY1RihGVEYoRiRGKEYwRihGMyooRjVGKCZGLDYkRihGU0YoRllGKEYoKihGNUYoJkYsNiRGNUYyRihGWUYoRigsMioqRjVGKEYrRihGJEYoRmhuRihGKCooRitGKEZQRihGO0YoRjMqKEZmcEYoRiRGKEY7RihGKCooRjVGKEZZRigmRiVGXnJGKEYoKihGNUYoRllGKCZGJUZhckYoRigqKkY1RihGJEYoRjBGKEZobkYoRjMqKEYkRihGaXBGKEY7RihGMyooRlBGKEYwRihGO0YoRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L31" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRTRVFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZgby1GUzYkLUYjNistSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYnLUYsNiVRImlGJ0YvRjJGWi1GLDYlUSJqRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlpGZnAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tSSNtbkdGJDYkUSI0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGY3BGXHEtRmZxNiRRIjFGJ0Y5Rl9xRmVxRmlxRjlGOUZaLUYjNiVGYG8tRlM2JC1GIzYrRmBvLUZTNiQtRiM2Ki1GXHA2JS1GLDYlUSJnRidGL0YyLUYjNiZGY3BGWkZmcEY5RmlwRlpGZnBGXHFGY3BGX3FGZXFGOUY5RlpGY3BGXHFGW3JGX3FGZXFGOUY5RjktRiw2I1EhRidGaXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZpcUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRTRVFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZgby1GUzYkLUYjNistSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYnLUYsNiVRImlGJ0YvRjJGWi1GLDYlUSJqRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlpGZnAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tSSNtbkdGJDYkUSI0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGY3BGXHEtRmZxNiRRIjFGJ0Y5Rl9xRmVxRmlxRjlGOUZaLUYjNiVGYG8tRlM2JC1GIzYrRmBvLUZTNiQtRiM2Ki1GXHA2JS1GLDYlUSJnRidGL0YyLUYjNiZGY3BGWkZmcEY5RmlwRlpGZnBGXHFGY3BGX3FGZXFGOUY5RlpGY3BGXHFGW3JGX3FGZXFGOUY5RjktRiw2I1EhRidGaXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZpcUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaXFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L37" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkU0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzZCLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RltvRl9wLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRltvLUZobzYlRmpvLUYjNipGX3BGW28tRmBwNiRRIjJGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGW28tRmhvNiVGam8tRiM2JkZkcUZbb0ZkcUY5Rl1xRltvLUZobzYlRmpvLUYjNipGX3BGW28tRmBwNiRRIjRGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGW28tRmhvNiVGam8tRiM2Ki1GYHA2JFEiM0YnRjlGW29GZnJGY3BGZnBGaHBGanBGOUZdcUZbby1GaG82JUZqby1GIzYqRmZyRltvRl9yRmNwRmZwRmhwRmpwRjlGXXFGW28tRmhvNiVGam8tRiM2KkZfckZbb0ZfckZjcEZmcEZocEZqcEY5Rl1xRltvLUZobzYlLUYsNiVRImdGJ0YvRjJGXXBGXXFGW28tRmhvNiVGY3NGYnFGXXFGW28tRmhvNiVGY3NGaXFGXXFGW28tRmhvNiVGY3MtRiM2KkZkcUZbb0ZmckZjcEZmcEZocEZqcEY5Rl1xRltvLUZobzYlRmNzRmRyRl1xRltvLUZobzYlRmNzRltzRl1xRltvLUZobzYlRmNzRl9zRl1xRmNwRmZwRmhwRmpwRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGOUY5RmZwRjlGOUZmcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkU0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzZCLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RltvRl9wLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRltvLUZobzYlRmpvLUYjNipGX3BGW28tRmBwNiRRIjJGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGW28tRmhvNiVGam8tRiM2JkZkcUZbb0ZkcUY5Rl1xRltvLUZobzYlRmpvLUYjNipGX3BGW28tRmBwNiRRIjRGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGW28tRmhvNiVGam8tRiM2Ki1GYHA2JFEiM0YnRjlGW29GZnJGY3BGZnBGaHBGanBGOUZdcUZbby1GaG82JUZqby1GIzYqRmZyRltvRl9yRmNwRmZwRmhwRmpwRjlGXXFGW28tRmhvNiVGam8tRiM2KkZfckZbb0ZfckZjcEZmcEZocEZqcEY5Rl1xRltvLUZobzYlLUYsNiVRImdGJ0YvRjJGXXBGXXFGW28tRmhvNiVGY3NGYnFGXXFGW28tRmhvNiVGY3NGaXFGXXFGW28tRmhvNiVGY3MtRiM2KkZkcUZbb0ZmckZjcEZmcEZocEZqcEY5Rl1xRltvLUZobzYlRmNzRmRyRl1xRltvLUZobzYlRmNzRltzRl1xRltvLUZobzYlRmNzRl9zRl1xRmNwRmZwRmhwRmpwRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGOUY5RmZwRjlGOUZmcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2QC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Zobi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZecC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmcC1JJm1mcmFjR0YkNigtRiM2Ki1GaW42JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlc2JUZZLUYjNihGaG5GXG8tRmluNiRRIjNGJ0Y5RmJvRmVvRjlGZ29GYHEtRlc2JS1GLDYlUSJnRidGL0YyLUYjNiZGaG5GYm9GZW9GOUZnb0Zib0Zlb0Y5LUYjNiYtRiM2Ji1GVzYlRllGX3JGZ28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlcEZncC1GVzYlRlxyLUYjNiZGZ3FGYm9GZW9GOUZnb0Y5RmJvRmVvRjkvJS5saW5ldGhpY2tuZXNzR0Zbby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zicy8lKWJldmVsbGVkR0Y9RmJvRmVvRjlGYm9GZW9GOUZcby1GIzYoLUZXNiVGWS1GIzYoRmhuRlxvRl1xRmJvRmVvRjlGZ29Gam8tRmlwNigtRiM2Ji1GIzYnRmJwLUYjNigtRlc2JUZcci1GIzYmRl1xRmJvRmVvRjlGZ29GYHEtRlA2JC1GIzYmLUZXNiVGWUZndEZnb0Znci1GVzYlRlxyLUYjNiYtRmluNiRRIjRGJ0Y5RmJvRmVvRjlGZ29GOUY5RmBxRmNxRjlGZ3ItRiM2KEZqcUZgcS1GVzYlRlktRiM2KEZdcUZcb0ZjdUZib0Zlb0Y5RmdvRmBxLUZQNiRGY3JGOUY5RjlGYm9GZW9GOS1GIzYoRml0RmBxRlx2RmJvRmVvRjlGXnNGYHNGY3NGZXNGYm9GZW9GOUZcby1GIzYoLUZXNiVGWS1GIzYoRmhuRlxvRmN1RmJvRmVvRjlGZ29Gam8tRmlwNigtRiM2Ji1GIzYwLUYjNiYtSShtc3Vic3VwR0YkNidGWUZfckZdcS8lMXN1cGVyc2NyaXB0c2hpZnRHRmlvRmdvRmBxRmh1RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlcEZncC1GIzYmLUZQNiQtRiM2KUZicC1GIzYmRl11RmBxLUZXNiVGWS1GIzYoRl1xRlxvRmdxRmJvRmVvRjlGZ29GOUZjdy1GIzYmRl54RmBxRl91RjlGZ3ItRiM2KEZdcUZgcUZodUZgcUZqckY5RjlGOUZgcUZlckY5RmN3LUYjNiYtRl93NidGWUZndEZdcUZhd0Znb0ZgcUZjcUY5RmN3LUYjNiYtRlA2JC1GIzYnRmJwLUYjNihGXXFGYHFGY3FGYHFGX3VGOUZjdy1GIzYmRl54RmBxRmpyRjlGOUY5RmBxRl11RjlGY3ctRiM2JkZodUZgcS1GX3c2J0ZcckZcc0ZdcUZhd0Znb0Y5RmdyLUYjNihGXnhGYHFGanJGYHFGX3VGOUZjdy1GIzYmRmNxRmBxLUZfdzYnRlxyRmF1Rl1xRmF3RmdvRjlGOUZib0Zlb0Y5Rl52Rl5zRmBzRmNzRmVzRmJvRmVvRjlGXG8tRiM2KC1GVzYlRlktRiM2KEZdcUZcb0ZdcUZib0Zlb0Y5RmdvRmpvLUYjNidGYnAtRmlwNigtRiM2KkZdcUZgcUZodUZgcUZldEZib0Zlb0Y5LUYjNiZGW3VGYm9GZW9GOUZec0Zgc0Zjc0Zlc0Zib0Zlb0Y5RmJvRmVvRjlGXG8tRiM2KC1GVzYlRlktRiM2KEZncUZcb0ZncUZib0Zlb0Y5RmdvRmpvLUZpcDYoLUYjNipGXXFGYHEtRlc2JUZZRlxzRmdvRmBxRmNxRmJvRmVvRjlGYXJGXnNGYHNGY3NGZXNGYm9GZW9GOUZcby1GIzYoLUZXNiVGWS1GIzYoRmdxRlxvRmN1RmJvRmVvRjlGZ29Gam8tRmlwNigtRiM2Ji1GIzYmLUYjNigtRlc2JUZZRmF1RmdvRmBxRml0RmBxRmNxRjlGY3ctRiM2KEZmW2xGYHFGaHVGYHFGXHZGOUY5RmJvRmVvRjlGXnZGXnNGYHNGY3NGZXNGYm9GZW9GOUZcby1GIzYoLUZXNiVGWS1GIzYoRmN1RlxvRmN1RmJvRmVvRjlGZ29Gam8tRmlwNigtRiM2KkZdcUZgcUZmXGxGYHFGaHVGYm9GZW9GOUZqekZec0Zgc0Zjc0Zlc0Zib0Zlb0Y5RlxvLUYjNigtRlc2JUZcckZmbkZnb0Zqby1GIzYnRmJwLUZpcDYoLUYjNipGXXFGYHFGanFGYHEtRlc2JUZcckZlcUZnb0Zib0Zlb0Y5RmFyRl5zRmBzRmNzRmVzRmJvRmVvRjlGYm9GZW9GOUZcby1GIzYoLUZXNiVGXHJGW3RGZ29Gam8tRmlwNigtRiM2Ji1GIzYnRmJwLUYjNihGZXRGYHFGaXRGYHFGXl5sRjlGZ3ItRiM2KEZqcUZgcS1GVzYlRlxyRmp1RmdvRmBxRlx2RjlGOUZib0Zlb0Y5Rl52Rl5zRmBzRmNzRmVzRmJvRmVvRjlGXG8tRiM2KC1GVzYlRlxyRmJ6RmdvRmpvLUYjNidGYnAtRmlwNigtRiM2KkZdcUZgcUZldEZgcUZeX2xGYm9GZW9GOUZqekZec0Zgc0Zjc0Zlc0Zib0Zlb0Y5RmJvRmVvRjlGXG8tRiM2KC1GVzYlRlxyRmB4RmdvRmpvLUZpcDYoLUYjNiYtRiM2MC1GIzYmRl53RmBxRl5fbEY5RmN3LUYjNiYtRlA2JC1GIzYpRmJwLUYjNiZGXXVGYHEtRlc2JUZcckZkdkZnb0Y5RmdyLUYjNihGXXFGYHFGanJGYHFGXl9sRjlGY3ctRiM2JkZfdUZgcUZeYWxGOUY5RjlGYHFGZXJGOUZjdy1GIzYmRmh4RmBxRl5ebEY5RmN3LUYjNiYtRlA2JC1GIzYmLUYjNiZGanJGYHFGXmFsRjlGZ3ItRiM2KEZdcUZgcUZfdUZgcUZeXmxGOUY5RjlGYHFGXXVGOUZjdy1GIzYmRmZ5RmBxRl5fbEY5RmdyLUYjNihGanJGYHFGX3VGYHFGXmFsRjlGY3ctRiM2JkZcekZgcUZeXmxGOUY5RmJvRmVvRjlGXnZGXnNGYHNGY3NGZXNGYm9GZW9GOUZcby1GIzYoLUZXNiVGXHJGYFtsRmdvRmpvLUZpcDYoLUYjNipGXXFGYHFGZltsRmBxRl5ebEZib0Zlb0Y5RmFyRl5zRmBzRmNzRmVzRmJvRmVvRjlGXG8tRiM2KC1GVzYlRlxyRlxcbEZnb0Zqby1GaXA2KC1GIzYmLUYjNiYtRiM2KEZmXGxGYHFGaXRGYHFGXl5sRjlGY3ctRiM2KEZmW2xGYHFGXl9sRmBxRlx2RjlGOUZib0Zlb0Y5Rl52Rl5zRmBzRmNzRmVzRmJvRmVvRjlGXG8tRiM2KC1GVzYlRlxyRl5dbEZnb0Zqby1GaXA2KC1GIzYqRl1xRmBxRmZcbEZgcUZeX2xGYm9GZW9GOUZqekZec0Zgc0Zjc0Zlc0Zib0Zlb0Y5RmJvRmVvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYm9GZW9GOQ==">PDAvJkkiZkc2IjYkIiIiRigsJCoqIiIjRigmRiU2JEYoIiIkRigsJiZGJTYjRihGKCZJImdHRiY2I0YuISIiRjUmRjNGMUYoRjUvJkYlNiRGKEYrKigsJiooJkYzNiNGK0YoLCYmRiVGPkYoJkYzNiMiIiVGNUYoRixGKEY1KihGNkYoJkYlNiRGK0ZDRihGL0YoRjVGKEY/RjVGL0Y1LyZGJTYkRihGQyooLDAqJilGMEYrRihGRUYoRigqJiwoKiZGQEYoJkYlNiRGK0YuRihGNSomRlFGKEZBRihGKCooRitGKEZFRihGMkYoRjVGKEYwRihGKComKUZARitGKEYsRihGKComLCYqKEYrRihGLEYoRkFGKEY1KiZGUUYoRjJGKEYoRihGQEYoRigqJkZFRigpRjJGK0YoRigqKEZRRihGMkYoRkFGKEY1KiZGLEYoKUZBRitGKEYoRihGP0Y1Ri9GNS8mRiU2JEYrRissJCoqRitGKEZFRihGP0Y1Rj1GKEY1LyZGJTYkRi5GLiwkKipGK0YoJkYlRjRGKEYsRihGL0Y1RigvJkYlNiRGLkZDKigsJiooJkYlRkJGKEY/RihGLEYoRigqKEZkb0YoRkVGKEYvRihGKEYoRj9GNUYvRjUvJkYlNiRGQ0ZDLCQqKkYrRihGW3BGKEZFRihGP0Y1RigvJkYzRicsJCoqRitGKEY2RigmRjNGLUYoRi9GNUY1LyZGM0Y5KigsJiooRj1GKEY/RihGZnBGKEY1KihGNkYoJkYzRkZGKEYvRihGNUYoRj9GNUYvRjUvJkYzRlxvLCQqKkYrRihGPUYoRl1xRihGP0Y1RjUvJkYzRlIqKCwwKiZGTUYoRl1xRihGKComLCgqJkZARigmRjNGSUYoRjUqKEYrRihGMkYoRl1xRihGNSomRkFGKEZqcUYoRihGKEYwRihGKComRlZGKEZmcEYoRigqJiwmKiZGMkYoRmpxRihGKCooRitGKEZBRihGZnBGKEY1RihGQEYoRigqJkZmbkYoRl1xRihGKCooRjJGKEZBRihGanFGKEY1KiZGaW5GKEZmcEYoRihGKEY/RjVGL0Y1LyZGM0ZhbywkKipGK0YoRmRvRihGZnBGKEYvRjVGKC8mRjNGZ28qKCwmKihGW3BGKEY/RihGZnBGKEYoKihGZG9GKEZdcUYoRi9GKEYoRihGP0Y1Ri9GNS8mRjNGX3AsJCoqRitGKEZbcEYoRl1xRihGP0Y1Rig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2178" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are the conditions of Monge-Ampere, but since in 3D all Monge-Ampere 2x2 systems are linearizable [see B.Doubrov, E.Ferapontov, B.Kruglikov, V.Novikov &quot;On a class of integrable systems of Monge-Ampere type&quot;], these are also the linearizability constraints. Next we prove that these coincide with the conditions in parametric form.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L325" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21pR0YkNiVRJE1BRUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tSSNtbkdGJDYkUSIyRidGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GXG9GaG8tRiw2JVEiakYnRi9GMkZoby1GNjYvUSVmcm9tRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0ZbcEZob0ZecEZob0ZhcEZob0ZlcEZob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzZNLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2J0ZbcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmVvL0ZOUSwwLjMzMzMzMzNlbUYnRmhwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcy1GZnE2JS1GLDYlUSJwRidGL0YyLUYjNiVGW3BGL0YyRmNyRmhvLUZmcTYlLUYsNiVRImdGJ0YvRjItRiM2JUZocEYvRjJGY3ItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcc0Zecy1GZnE2JUZhc0ZbdEZjckZoby1GZnE2JUZoc0Zkc0ZjckZdci1GZnE2JUZocS1GIzYrRltwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHNGXnNGYXBGXXJGaHBGaHRGYXBGL0YyRmNyRmZyRl9zRmhvLUZmcTYlRmhxLUYjNidGaHBGaHRGYXBGL0YyRmNyRmh0RmB0RmhvLUZmcTYlRmhxLUYjNidGW3BGaHRGYXBGL0YyRmNyRl1yLUZmcTYlRmhzRltyRmNyRmZyRmlyLUZmcTYlLUYsNiVRInFGJ0YvRjJGZHNGY3JGaG9GZnNGXXQtRmZxNiVGZ3VGW3RGY3JGaG9GYnRGXXItRmZxNiVGaHNGZnRGY3JGZnJGZXVGaG9GW3VGaHRGanVGaG9GX3VGV0Y5RjlGWUZmbkZpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GXnZGaW5GXG9GaG9GW3BGaG9GXnBGaG9GYXBGaG9GZXBGaG9GXG9GaG9GaHBGaG9GXnBGaG9GYXBGaG9GZXBGaG9GK0Y1RitGaG9GXnFGaG8tRlA2Ji1GIzY7LUZmcTYlRmhxLUYjNilGW3BGXXJGaHBGaHRGYXBGL0YyRmNyRmZyLUZmcTYlLUYsNiVRImFGJ0YvRjJGW3JGY3JGaHRGYHRGaG8tRmZxNiVGaHFGZHNGY3JGXXRGX3NGaG8tRmZxNiVGaHNGXXVGY3JGXXItRmZxNiVGaHNGZ3ZGY3JGZnItRmZxNiUtRiw2JVEiYkYnRi9GMkZbckZjckZodEZqdUZob0Zed0ZddEZldUZob0Zgd0ZXRjlGOUZZRmZuRmluRl52RmluRl52RmluRitGNS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2KC1GUDYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LEZkeC1GUDYkLUYjNjAtRmZxNiVGW3ctRiM2J0ZocEZdckZbcEYvRjJGY3JGZnJGaXJGaXZGXXJGaHBGZnJGW3BGaHQtRmJwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRlxzRmdvRmFwRldGOUY5Rl1yRltwRmZyRmN5RmZ5RmFwRldGOUY5Rl1yLUYjNiVGZHgtRlA2JC1GIzYrRmR4LUZQNiQtRiM2Ly1GZnE2JUZmdy1GIzYmRmhwRl1yRltwRjlGY3JGZnJGaXItRmZxNiVGZnctRiM2JkZbcEZdckZocEY5RmNyRl1yRmhwRmZyRltwRmh0RmN5RmZ5RmFwRjlGOUZdckZbcEZmckZjeUZmeUZhcEY5RjlGOUZURldGOUY5RllGZm5GXXJGaXctRlA2JC1GIzYnLUZQNiYtRiM2KUZkeC1GUDYkLUYjNi0tRmZxNiVGW3ctRiM2J0ZbcEZdckZbcEYvRjJGY3JGZnItRmJwNiRGZXJGOUZdckZbcEZmckZjeUZmeUZhcEZXRjlGOUZdci1GIzYlRmR4LUZQNiQtRiM2LC1GZnE2JUZmdy1GIzYmRltwRl1yRltwRjlGY3JGZnJGW1xsRl1yRltwRmZyRmN5RmZ5RmFwRjlGOUY5RlRGV0Y5RjlGWUZmbkZdckYrRldGOUY5RldGOUY5RmluRldGOQ==">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L324" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkTUFFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkTUFFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDYvJkkiZkc2IjYkIiIiRigsJCooIiIjRigmSSJnR0YmNiNGKEYoJkkicEdGJkYuRighIiIvJkYlNiRGKEYrLCYqJkYsRigmRjA2I0YrRihGMSomJkYtRjhGKEYvRihGMS8mRiU2JEYoIiIkLCYqJiZGJUYuRihGL0YoRigqJiZGLTYjRj5GKEYvRihGMS8mRiU2JEYoIiIlLCgqJkZBRihGN0YoRigqJiZGLTYjRkhGKEYvRihGMSZJImFHRiZGNEYoLyZGJTYkRitGKywkKihGK0YoRjpGKEY3RihGMS8mRiU2JEYrRj4sKComJkYlRjhGKEYvRihGKComRkNGKEY3RihGMUZORjEvJkYlNiRGK0ZILCYqJkZaRihGN0YoRigqJkZMRihGN0YoRjEvJkYlNiRGPkY+LCQqKEYrRigmRiVGREYoRi9GKEYoLyZGJTYkRj5GSCwmKiZGYW9GKEY3RihGKComJkYlRk1GKEYvRihGKC8mRiU2JEZIRkgsJCooRitGKEZob0YoRjdGKEYoLyZGLUYnLCQqKEYrRihGLEYoJkkicUdGJkYuRihGMS8mRi1GNCwmKiZGLEYoJkZjcEY4RihGMSomRjpGKEZicEYoRjEvJkYtRj0sJiomRkFGKEZicEYoRigqJkZDRihGYnBGKEYxLyZGLUZHLCgqJkZBRihGaHBGKEYoKiZGTEYoRmJwRihGMSZJImJHRiZGNEYoLyZGLUZSLCQqKEYrRihGOkYoRmhwRihGMS8mRi1GVywoKiZGWkYoRmJwRihGKComRkNGKEZocEYoRjFGZHFGMS8mRi1GaG4sJiomRlpGKEZocEYoRigqJkZMRihGaHBGKEYxLyZGLUZebywkKihGK0YoRmFvRihGYnBGKEYoLyZGLUZkbywmKiZGYW9GKEZocEYoRigqJkZob0YoRmJwRihGKC8mRi1GW3AsJCooRitGKEZob0YoRmhwRihGKA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L36" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRNQUVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFNFUUYnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZIRlxvRkhGSEZcb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRNQUVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFNFUUYnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZIRlxvRkhGSEZcb0ZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L35" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEnc2ZnbWFlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSRNQUVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRzZmdGJ0YvRjJGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSR0bXBGJ0YvRjJGNS1JI21uR0YkNiRRIjBGJ0Y5RmZvLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZnBGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmlwLUYsNiVRImlGJ0YvRjJGanAtRjY2L1EjdG9GJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZqcC1GNjYvUSNkb0YnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanAtRjY2L1EjaWZGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJGxoc0YnRi9GMi1GUzYkLUYjNiZGKy1GUzYmLUYjNiVGXXFGanFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpxRjlGOS1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZXJGanAtRjY2L1EldGhlbkYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanBGaW9GNUZpby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmB0LUZdcDYkUSIxRidGOUZmby1GNjYvUSNmaUYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGZm8tRjY2L1Ejb2RGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmZvRmlvRmpxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEnc2ZnbWFlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSRNQUVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRzZmdGJ0YvRjJGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSR0bXBGJ0YvRjJGNS1JI21uR0YkNiRRIjBGJ0Y5RmZvLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZnBGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmlwLUYsNiVRImlGJ0YvRjJGanAtRjY2L1EjdG9GJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZqcC1GNjYvUSNkb0YnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanAtRjY2L1EjaWZGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJGxoc0YnRi9GMi1GUzYkLUYjNiZGKy1GUzYmLUYjNiVGXXFGanFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpxRjlGOS1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZXJGanAtRjY2L1EldGhlbkYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanBGaW9GNUZpby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmB0LUZdcDYkUSIxRidGOUZmby1GNjYvUSNmaUYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGZm8tRjY2L1Ejb2RGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmZvRmlvRmpxRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L326" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L26" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true" foreground="[255,0,255]">4D: </Font><Font foreground="[255,0,255]">now let us turn to our problem</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L20" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSppbnRlcmZhY2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUStydGFibGVzaXplRidGNEY3LUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUYsNiVRKWluZmluaXR5RicvRjVGSkZGRkZGRkZGRisvJStleGVjdXRhYmxlR0ZKRkY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSppbnRlcmZhY2VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUStydGFibGVzaXplRidGNEY3LUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUYsNiVRKWluZmluaXR5RicvRjVGSkZGRkZGRkZGRisvJStleGVjdXRhYmxlR0ZKRkY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM1</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-output="false" labelreference="L9" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjdTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1MkYnRi9GMkZSLUYsNiVRI3UzRidGL0YyRlItRiw2JVEjdjFGJ0YvRjJGUi1GLDYlUSN2MkYnRi9GMkZSLUYsNiVRI3YzRidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkZGJ0YvRjJGNS1GLDYlUSJmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmNvLUYsNiVRIkdGJ0YvRjJGNS1GLDYlUSJnRidGL0YyLUZdcDYkLUYjNiRGK0Y5RjlGY29GYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjdTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN1MkYnRi9GMkZSLUYsNiVRI3UzRidGL0YyRlItRiw2JVEjdjFGJ0YvRjJGUi1GLDYlUSN2MkYnRi9GMkZSLUYsNiVRI3YzRidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkZGJ0YvRjJGNS1GLDYlUSJmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmNvLUYsNiVRIkdGJ0YvRjJGNS1GLDYlUSJnRidGL0YyLUZdcDYkLUYjNiRGK0Y5RjlGY29GYXBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L7" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNistRiw2JVEjdTRGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3Y0RidGL0YyRmhuLUYsNiVRIkdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlM2Ji1GIzZfby1JI21uR0YkNiRRIjFGJ0Y5Rl5vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tRiw2JVEjdTFGJ0YvRjJGXm8tRiw2JVEjdjFGJ0YvRjJGXm8tRiw2JVEjdTJGJ0YvRjJGXm8tRiw2JVEjdjJGJ0YvRjJGXm8tRiw2JVEjdTNGJ0YvRjJGXm8tRiw2JVEjdjNGJ0YvRjJGXm9GYHFGXHFGaXEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmckZjcUZccUZmcUZeb0ZgcUZccUZfckZickZjcUZccUZcckZeb0ZmcUZccUZfckZickZpcUZccUZcckZeb0ZgcUZccUZmb0ZickZjcUZccUZlbkZeb0ZmcUZccUZmb0ZickZpcUZccUZlbkZeb0ZcckZccUZmb0ZickZfckZccUZlbkZeb0ZlbkZeb0Zmb0Y5RjkvRl9wUSJbRicvRmJwUSJdRidGXHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNistRiw2JVEjdTRGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3Y0RidGL0YyRmhuLUYsNiVRIkdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlM2Ji1GIzZfby1JI21uR0YkNiRRIjFGJ0Y5Rl5vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tRiw2JVEjdTFGJ0YvRjJGXm8tRiw2JVEjdjFGJ0YvRjJGXm8tRiw2JVEjdTJGJ0YvRjJGXm8tRiw2JVEjdjJGJ0YvRjJGXm8tRiw2JVEjdTNGJ0YvRjJGXm8tRiw2JVEjdjNGJ0YvRjJGXm9GYHFGXHFGaXEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmckZjcUZccUZmcUZeb0ZgcUZccUZfckZickZjcUZccUZcckZeb0ZmcUZccUZfckZickZpcUZccUZcckZeb0ZgcUZccUZmb0ZickZjcUZccUZlbkZeb0ZmcUZccUZmb0ZickZpcUZccUZlbkZeb0ZcckZccUZmb0ZickZfckZccUZlbkZeb0ZlbkZeb0Zmb0Y5RjkvRl9wUSJbRicvRmJwUSJdRidGXHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEkRVExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1JI21uR0YkNiRRIjZGJ0Y5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYqLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KEZfcS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmVvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JUYrRldGOUY5RldGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEkRVExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1JI21uR0YkNiRRIjZGJ0Y5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYqLUYsNiVRInJGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KEZfcS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmVvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JUYrRldGOUY5RldGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEkRVEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUkjbW5HRiQ2JFEiNkYnRjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRmpuRmZvLUYsNiVRImpGJ0YvRjJGZm8tRjY2L1ElZnJvbUYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm9GaW9GZm9GXHBGZm9GX3BGZm9GY3BGZm9GK0Y1RitGZm8tRjY2L1EmdW5pb25GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUZQNiYtRiM2LC1GLDYlUSJyRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaW9GZnFGZnAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNipGY3EtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSR2YXJGJ0YvRjItRlA2Ji1GIzYkRmlvRjlGOS9GWFEiW0YnL0ZlblEiXUYnRmNyRmlyLUZQNiYtRiM2JEZmcEY5RjlGYHNGYnNGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGV0ZaRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkZqc0Znbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JUYrRmhzRjlGOUZoc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEkRVEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRImlGJ0YvRjJGZm8tRjY2L1EjdG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUkjbW5HRiQ2JFEiNkYnRjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRmpuRmZvLUYsNiVRImpGJ0YvRjJGZm8tRjY2L1ElZnJvbUYnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm9GaW9GZm9GXHBGZm9GX3BGZm9GY3BGZm9GK0Y1RitGZm8tRjY2L1EmdW5pb25GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUZQNiYtRiM2LC1GLDYlUSJyRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaW9GZnFGZnAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNipGY3EtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSR2YXJGJ0YvRjItRlA2Ji1GIzYkRmlvRjlGOS9GWFEiW0YnL0ZlblEiXUYnRmNyRmlyLUZQNiYtRiM2JEZmcEY5RjlGYHNGYnNGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGV0ZaRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkZqc0Znbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JUYrRmhzRjlGOUZoc0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNA</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNistRiw2JVEickYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNiwtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiktRiw2JVEkRVExRidGL0YyRmhuRmVuLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmhuRmRwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tRl1xNiRRIjZGJ0Y5RmdwRjlGOUZobkZgby1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmdvLUZTNiQtRiM2Ky1GLDYlUSRFUTJGJ0YvRjJGaG5GZW5GYXBGZHBGYXAtRiw2JVEiakYnRi9GMkZncEY5RjlGaG5GaHJGaXBGZHBGYHFGZnFGZ3BGOUY5RmhuRmRwRmlwRlxxRmBxRmZxRmdwRjlGOUZncEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmdwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjTXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNistRiw2JVEickYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNiwtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiktRiw2JVEkRVExRidGL0YyRmhuRmVuLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmhuRmRwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tRl1xNiRRIjZGJ0Y5RmdwRjlGOUZobkZgby1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmdvLUZTNiQtRiM2Ky1GLDYlUSRFUTJGJ0YvRjJGaG5GZW5GYXBGZHBGYXAtRiw2JVEiakYnRi9GMkZncEY5RjlGaG5GaHJGaXBGZHBGYHFGZnFGZ3BGOUY5RmhuRmRwRmlwRlxxRmBxRmZxRmdwRjlGOUZncEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmdwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L16" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2LC1GLDYlUSNNckYnRi9GMi1GUzYmLUYjNistSSNtbkdGJDYkUSI4RidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GYG82JFEjMjhGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGaW8vRk5RLDAuMzMzMzMzM2VtRidGX29GY28tRmBvNiRRIzE1RidGOS8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXAtRlM2Ji1GIzYnLUYsNiVRIkZGJ0YvRjJGXXAtRiw2JVEiR0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZbcVEifGZyRicvRl5xUSJ8aHJGJ0ZdcC1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRmpxRjlGOUZdcC1GUzYmLUYjNjotRiw2JVEjdTFGJ0YvRjJGY3ItRmBvNiRRIjBGJ0Y5Rl1wLUYsNiVRI3YxRidGL0YyRmNyRmBzRl1wLUYsNiVRI3UyRidGL0YyRmNyRmBzRl1wLUYsNiVRI3YyRidGL0YyRmNyRmBzRl1wLUYsNiVRI3UzRidGL0YyRmNyRmBzRl1wLUYsNiVRI3YzRidGL0YyRmNyRmBzRjlGOUZcckZeckZqcUY5RjlGanFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2LC1GLDYlUSNNckYnRi9GMi1GUzYmLUYjNistSSNtbkdGJDYkUSI4RidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GYG82JFEjMjhGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktGaW8vRk5RLDAuMzMzMzMzM2VtRidGX29GY28tRmBvNiRRIzE1RidGOS8lMGZvbnRfc3R5bGVfbmFtZUdRKDJEfk1hdGhGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXAtRlM2Ji1GIzYnLUYsNiVRIkZGJ0YvRjJGXXAtRiw2JVEiR0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZbcVEifGZyRicvRl5xUSJ8aHJGJ0ZdcC1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRmpxRjlGOUZdcC1GUzYmLUYjNjotRiw2JVEjdTFGJ0YvRjJGY3ItRmBvNiRRIjBGJ0Y5Rl1wLUYsNiVRI3YxRidGL0YyRmNyRmBzRl1wLUYsNiVRI3UyRidGL0YyRmNyRmBzRl1wLUYsNiVRI3YyRidGL0YyRmNyRmBzRl1wLUYsNiVRI3UzRidGL0YyRmNyRmBzRl1wLUYsNiVRI3YzRidGL0YyRmNyRmBzRjlGOUZcckZeckZqcUY5RjlGanFGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L45" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkxGKy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUZQNiYtRiM2NS1JI21uR0YkNiRRIjVGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlk2JFEiNkYnRjlGZm4tRlk2JFEjMTFGJ0Y5RmZuLUZZNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltvLUZZNiRRIjRGJ0Y5RmZuLUZZNiRRIjdGJ0Y5RmdvLUZZNiRRIzEwRidGOUZmbi1GWTYkUSMxMkYnRjlGZ28tRlk2JFEjMjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZm4tRlA2Ji1GIzYnRmRvRmdvLUZZNiRRIjhGJ0Y5RlxxRjlGOUZecUZhcUZccUY5RjlGXnFGYXFGXHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTXIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkxGKy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUZQNiYtRiM2NS1JI21uR0YkNiRRIjVGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlk2JFEiNkYnRjlGZm4tRlk2JFEjMTFGJ0Y5RmZuLUZZNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltvLUZZNiRRIjRGJ0Y5RmZuLUZZNiRRIjdGJ0Y5RmdvLUZZNiRRIzEwRidGOUZmbi1GWTYkUSMxMkYnRjlGZ28tRlk2JFEjMjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZm4tRlA2Ji1GIzYnRmRvRmdvLUZZNiRRIjhGJ0Y5RlxxRjlGOUZecUZhcUZccUY5RjlGXnFGYXFGXHFGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L40" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkc2JNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSNpMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2kyRidGL0YyRlctRiw2JVEjaTNGJ0YvRjJGVy1GLDYlUSNpNEYnRi9GMkZXLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUDYkLUYjNiUtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRJE1yMkYnRi9GMi1GUDYmLUYjNiYtRlA2Ji1GIzYuLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam8tRmVxNiRRIjNGJ0Y5RldGVEZXRmluRldGXG9GV0Zfb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GUDYmLUYjNihGZHFGaHEtRmVxNiRRIjZGJ0Y5RldGYm9GOUY5RmByRmNyRjlGOUZgckZjckY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkc2JNRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSNpMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI2kyRidGL0YyRlctRiw2JVEjaTNGJ0YvRjJGVy1GLDYlUSNpNEYnRi9GMkZXLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUDYkLUYjNiUtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRJE1yMkYnRi9GMi1GUDYmLUYjNiYtRlA2Ji1GIzYuLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam8tRmVxNiRRIjNGJ0Y5RldGVEZXRmluRldGXG9GV0Zfb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GUDYmLUYjNihGZHFGaHEtRmVxNiRRIjZGJ0Y5RldGYm9GOUY5RmByRmNyRjlGOUZgckZjckY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L43" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkU0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRJHNiTUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEjaTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNpMkYnRi9GMkZbcC1GLDYlUSNpM0YnRi9GMkZbcC1GLDYlUSNpNEYnRi9GMkZbcC1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZbcEZpcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYkLUYjNiZGZnAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbci1GXXE2JFEiMUYnRjlGOUY5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmpxL0ZORmBwLUZdcTYkUSMyMUYnRjlGOUY5RltwRmZwRmBxLUZQNiQtRiM2JkZjcEZncUZdckY5RjlGYHJGZHJGOUY5RltwRmNwRmBxLUZQNiQtRiM2JkZob0ZncUZdckY5RjlGYHJGZHJGOUY5RltwRmhvRmBxLUZdcTYkUSI0RidGOUZgckZkckY5RjlGW3AtRiM2JUZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0Zhby1GUDYkLUYjNixGaG9GW3BGY3BGW3BGZnBGW3BGaXBGW3AtRl1xNiRRIjhGJ0Y5RjlGOUZbcEZpcEZgcUZjcUZgckZkckY5RjlGW3BGZnBGYHFGZ3JGYHJGZHJGOUY5RltwRmNwRmBxRltzRmByRmRyRjlGOUZbcEZob0ZgcUZfc0ZgckZkckY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiQtRiw2JVEiJUYnRi9GMkY5RjlGOUZbdS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkU0VRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRJHNiTUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEjaTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNpMkYnRi9GMkZbcC1GLDYlUSNpM0YnRi9GMkZbcC1GLDYlUSNpNEYnRi9GMkZbcC1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZbcEZpcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYkLUYjNiZGZnAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbci1GXXE2JFEiMUYnRjlGOUY5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmpxL0ZORmBwLUZdcTYkUSMyMUYnRjlGOUY5RltwRmZwRmBxLUZQNiQtRiM2JkZjcEZncUZdckY5RjlGYHJGZHJGOUY5RltwRmNwRmBxLUZQNiQtRiM2JkZob0ZncUZdckY5RjlGYHJGZHJGOUY5RltwRmhvRmBxLUZdcTYkUSI0RidGOUZgckZkckY5RjlGW3AtRiM2JUZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0Zhby1GUDYkLUYjNixGaG9GW3BGY3BGW3BGZnBGW3BGaXBGW3AtRl1xNiRRIjhGJ0Y5RjlGOUZbcEZpcEZgcUZjcUZgckZkckY5RjlGW3BGZnBGYHFGZ3JGYHJGZHJGOUY5RltwRmNwRmBxRltzRmByRmRyRjlGOUZbcEZob0ZgcUZfc0ZgckZkckY5RjlGOS1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiQtRiw2JVEiJUYnRi9GMkY5RjlGOUZbdS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElNTMwOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiU0YA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L42" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2ZnMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkU0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYpLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Jy1GLDYlUSJpRidGL0YyRlotRiw2JVEiakYnRi9GMkYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaRmZwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZaRmNwRlxxLUZmcTYkUSIxRidGOUZfcUZlcUZpcUY5RjlGWi1GIzYlRmBvLUZTNiQtRiM2K0Zgby1GUzYkLUYjNiotRlxwNiUtRiw2JVEiZ0YnRi9GMi1GIzYmRmNwRlpGZnBGOUZpcEZaRmZwRlxxRmNwRl9xRmVxRjlGOUZaRmNwRlxxRltyRl9xRmVxRjlGOUY5LUYsNiNRIUYnRmlxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaXFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2ZnMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkU0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYpLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Jy1GLDYlUSJpRidGL0YyRlotRiw2JVEiakYnRi9GMkYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaRmZwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZaRmNwRlxxLUZmcTYkUSIxRidGOUZfcUZlcUZpcUY5RjlGWi1GIzYlRmBvLUZTNiQtRiM2K0Zgby1GUzYkLUYjNiotRlxwNiUtRiw2JVEiZ0YnRi9GMi1GIzYmRmNwRlpGZnBGOUZpcEZaRmZwRlxxRmNwRl9xRmVxRjlGOUZaRmNwRlxxRltyRl9xRmVxRjlGOUY5LUYsNiNRIUYnRmlxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaXFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L52" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmZuRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpbkZbby1GLDYlUSJpRidGL0YyRlxvLUY2Ni9RI3RvRidGWUZlbkZnbkY7Rj5GQEZCRkRGRkZIRmluRltvRlxvLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzZmcxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGXG8tRjY2L1EjZG9GJ0ZZRmVuRmduRjtGPkZARkJGREZGRkhGaW5GW29GXG8tRjY2L1EjaWZGJ0ZZRmVuRmduRjtGPkZARkJGREZGRkhGaW5GW29GXG8tRiw2JVEkbGhzRidGL0YyLUZpbzYkLUYjNiZGXXAtRmlvNiYtRiM2JUZfb0ZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHBGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZbcUZcby1GNjYvUSV0aGVuRidGWUZlbkZnbkY7Rj5GQEZCRkRGRkZIRmluRltvRlxvRitGNUYrLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnItRlA2JFEiMUYnRjlGUy1GNjYvUSNmaUYnRllGZW5GZ25GO0Y+RkBGQkZERkZGSEZpbkZbb0ZTLUY2Ni9RI29kRidGWUZlbkZnbkY7Rj5GQEZCRkRGRkZIRmluRltvRlNGZW8tRmlvNiQtRiM2JEZdcEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpbi9GTlEsMC4zMzMzMzMzZW1GJ0YrRmBwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmZuRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpbkZbby1GLDYlUSJpRidGL0YyRlxvLUY2Ni9RI3RvRidGWUZlbkZnbkY7Rj5GQEZCRkRGRkZIRmluRltvRlxvLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzZmcxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGXG8tRjY2L1EjZG9GJ0ZZRmVuRmduRjtGPkZARkJGREZGRkhGaW5GW29GXG8tRjY2L1EjaWZGJ0ZZRmVuRmduRjtGPkZARkJGREZGRkhGaW5GW29GXG8tRiw2JVEkbGhzRidGL0YyLUZpbzYkLUYjNiZGXXAtRmlvNiYtRiM2JUZfb0ZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHBGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZbcUZcby1GNjYvUSV0aGVuRidGWUZlbkZnbkY7Rj5GQEZCRkRGRkZIRmluRltvRlxvRitGNUYrLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnItRlA2JFEiMUYnRjlGUy1GNjYvUSNmaUYnRllGZW5GZ25GO0Y+RkBGQkZERkZGSEZpbkZbb0ZTLUY2Ni9RI29kRidGWUZlbkZnbkY7Rj5GQEZCRkRGRkZIRmluRltvRlNGZW8tRmlvNiQtRiM2JEZdcEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpbi9GTlEsMC4zMzMzMzMzZW1GJ0YrRmBwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxMkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1UiIzc=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L49" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNigtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYrRjAtRiw2JC1GIzYqLUklbXN1YkdGJDYlLUYxNiVRImZGJ0Y0RjctRiM2Ji1GMTYlUSJpRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSJqRidGNEY3RlEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZNRmJvLUZONi1RIj1GJ0ZRRlMvRldGVUZYRlpGZm5GaG5Gam4vRl1vUSwwLjI3Nzc3NzhlbUYnL0Zgb0ZdcEZKLUZONi1RIy4uRidGUUZTRltwRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRl5vLUkjbW5HRiQ2JFEiNkYnRlFGUUZRRk1GSkZoby1GZnA2JFEiMUYnRlFGX3BGZXBGUUZRRk0tRiM2JUYwLUYsNiQtRiM2K0YwLUYsNiQtRiM2Ki1GQzYlLUYxNiVRImdGJ0Y0RjdGSEZlb0ZNRmJvRmhvRkpGX3BGZXBGUUZRRk1GSkZob0ZpcEZfcEZlcEZRRlFGUS1GMTYjUSFGJ0ZRRlEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltyLyUrZXhlY3V0YWJsZUdGVUZR">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNigtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYrRjAtRiw2JC1GIzYqLUklbXN1YkdGJDYlLUYxNiVRImZGJ0Y0RjctRiM2Ji1GMTYlUSJpRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSJqRidGNEY3RlEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZNRmJvLUZONi1RIj1GJ0ZRRlMvRldGVUZYRlpGZm5GaG5Gam4vRl1vUSwwLjI3Nzc3NzhlbUYnL0Zgb0ZdcEZKLUZONi1RIy4uRidGUUZTRltwRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRl5vLUkjbW5HRiQ2JFEiNkYnRlFGUUZRRk1GSkZoby1GZnA2JFEiMUYnRlFGX3BGZXBGUUZRRk0tRiM2JUYwLUYsNiQtRiM2K0YwLUYsNiQtRiM2Ki1GQzYlLUYxNiVRImdGJ0Y0RjdGSEZlb0ZNRmJvRmhvRkpGX3BGZXBGUUZRRk1GSkZob0ZpcEZfcEZlcEZRRlFGUS1GMTYjUSFGJ0ZRRlEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltyLyUrZXhlY3V0YWJsZUdGVUZR</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZicC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2KC1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZJRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZDLUYvNiVGMS1GLDYoRj1GQy1GPjYkUSIyRidGQUZmbkZpbkZBRltvRkMtRi82JUYxLUYsNihGPUZDLUY+NiRRIjNGJ0ZBRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEY9RkMtRj42JFEiNEYnRkFGZm5GaW5GQUZbb0ZDLUYvNiVGMS1GLDYoRj1GQy1GPjYkUSI1RidGQUZmbkZpbkZBRltvRkMtRi82JUYxLUYsNihGPUZDLUY+NiRRIjZGJ0ZBRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZib0ZDRmJvRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZib0ZDRmlvRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZib0ZDRmBwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZib0ZDRmdwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZib0ZDRl5xRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZpb0ZDRmlvRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZpb0ZDRmBwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZpb0ZDRmdwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZpb0ZDRl5xRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZgcEZDRmBwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZgcEZDRmdwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZgcEZDRl5xRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZncEZDRmdwRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZncEZDRl5xRmZuRmluRkFGW29GQy1GLzYlRjEtRiw2KEZecUZDRl5xRmZuRmluRkFGW29GQy1GLzYlLUYyNiVRImdGJ0Y1RjhGO0Zbb0ZDLUYvNiVGX3VGYG9GW29GQy1GLzYlRl91RmdvRltvRkMtRi82JUZfdUZecEZbb0ZDLUYvNiVGX3VGZXBGW29GQy1GLzYlRl91RlxxRltvRkMtRi82JUZfdUZjcUZbb0ZDLUYvNiVGX3VGZ3FGW29GQy1GLzYlRl91RltyRltvRkMtRi82JUZfdUZfckZbb0ZDLUYvNiVGX3VGY3JGW29GQy1GLzYlRl91RmdyRltvRkMtRi82JUZfdUZbc0Zbb0ZDLUYvNiVGX3VGX3NGW29GQy1GLzYlRl91RmNzRltvRkMtRi82JUZfdUZnc0Zbb0ZDLUYvNiVGX3VGW3RGW29GQy1GLzYlRl91Rl90RltvRkMtRi82JUZfdUZjdEZbb0ZDLUYvNiVGX3VGZ3RGW29GQy1GLzYlRl91Rlt1RltvRmZuRmluRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PEwmSSJmRzYiNiQiIiJGJyZGJDYkRiciIiMmRiQ2JEYnIiIkJkYkNiRGJyIiJSZGJDYkRiciIiYmRiQ2JEYnIiInJkYkNiRGKkYqJkYkNiRGKkYtJkYkNiRGKkYwJkYkNiRGKkYzJkYkNiRGKkY2JkYkNiRGLUYtJkYkNiRGLUYwJkYkNiRGLUYzJkYkNiRGLUY2JkYkNiRGMEYwJkYkNiRGMEYzJkYkNiRGMEY2JkYkNiRGM0YzJkYkNiRGM0Y2JkYkNiRGNkY2JkkiZ0dGJUYmJkZWRikmRlZGLCZGVkYvJkZWRjImRlZGNSZGVkY4JkZWRjomRlZGPCZGVkY+JkZWRkAmRlZGQiZGVkZEJkZWRkYmRlZGSCZGVkZKJkZWRkwmRlZGTiZGVkZQJkZWRlImRlZGVA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L41" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkU0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzZobi1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZfcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGW28tRmhvNiVGam8tRiM2JkZfcEZbby1GYHA2JFEiMkYnRjlGOUZjcEZbby1GaG82JUZqby1GIzYmRl9wRltvLUZgcDYkUSIzRidGOUY5RmNwRltvLUZobzYlRmpvLUYjNiZGanBGW29GanBGOUZjcEZbby1GaG82JUZqby1GIzYmRmpwRltvRmFxRjlGY3BGW28tRmhvNiVGam8tRiM2JkZhcUZbb0ZhcUY5RmNwRltvLUZobzYlRmpvLUYjNiZGX3BGW28tRmBwNiRRIjVGJ0Y5RjlGY3BGW28tRmhvNiVGam8tRiM2JkZfcEZbby1GYHA2JFEiNkYnRjlGOUZjcEZbby1GaG82JUZqby1GIzYmRmpwRltvRltzRjlGY3BGW28tRmhvNiVGam8tRiM2Ji1GYHA2JFEiNEYnRjlGW29GZHJGOUZjcEZbby1GaG82JUZqby1GIzYmRmZzRltvRmZzRjlGY3BGW28tRmhvNiVGam8tRiM2JkZmc0Zbb0Zbc0Y5RmNwRltvLUZobzYlRmpvLUYjNiZGZHJGW29GZHJGOUZjcEZbby1GaG82JUZqby1GIzYmRmRyRltvRltzRjlGY3BGW28tRmhvNiVGam8tRiM2JkZbc0Zbb0Zbc0Y5RmNwRltvLUZobzYlLUYsNiVRImdGJ0YvRjJGXXBGY3BGW28tRmhvNiVGX3VGaHBGY3BGW28tRmhvNiVGX3VGX3FGY3BGW28tRmhvNiVGX3VGZnFGY3BGW28tRmhvNiVGX3VGanFGY3BGW28tRmhvNiVGX3VGXnJGY3BGW28tRmhvNiVGX3VGYnJGY3BGW28tRmhvNiVGX3VGaXJGY3BGW28tRmhvNiVGX3VGYHNGY3BGW28tRmhvNiVGX3VGW3RGY3BGW28tRmhvNiVGX3VGZHNGY3BGW28tRmhvNiVGX3VGX3RGY3BGW28tRmhvNiVGX3VGY3RGY3BGW28tRmhvNiVGX3VGZ3RGY3BGW28tRmhvNiVGX3VGW3VGY3BGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZkd0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2ZnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkU0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzZobi1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZfcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGW28tRmhvNiVGam8tRiM2JkZfcEZbby1GYHA2JFEiMkYnRjlGOUZjcEZbby1GaG82JUZqby1GIzYmRl9wRltvLUZgcDYkUSIzRidGOUY5RmNwRltvLUZobzYlRmpvLUYjNiZGanBGW29GanBGOUZjcEZbby1GaG82JUZqby1GIzYmRmpwRltvRmFxRjlGY3BGW28tRmhvNiVGam8tRiM2JkZhcUZbb0ZhcUY5RmNwRltvLUZobzYlRmpvLUYjNiZGX3BGW28tRmBwNiRRIjVGJ0Y5RjlGY3BGW28tRmhvNiVGam8tRiM2JkZfcEZbby1GYHA2JFEiNkYnRjlGOUZjcEZbby1GaG82JUZqby1GIzYmRmpwRltvRltzRjlGY3BGW28tRmhvNiVGam8tRiM2Ji1GYHA2JFEiNEYnRjlGW29GZHJGOUZjcEZbby1GaG82JUZqby1GIzYmRmZzRltvRmZzRjlGY3BGW28tRmhvNiVGam8tRiM2JkZmc0Zbb0Zbc0Y5RmNwRltvLUZobzYlRmpvLUYjNiZGZHJGW29GZHJGOUZjcEZbby1GaG82JUZqby1GIzYmRmRyRltvRltzRjlGY3BGW28tRmhvNiVGam8tRiM2JkZbc0Zbb0Zbc0Y5RmNwRltvLUZobzYlLUYsNiVRImdGJ0YvRjJGXXBGY3BGW28tRmhvNiVGX3VGaHBGY3BGW28tRmhvNiVGX3VGX3FGY3BGW28tRmhvNiVGX3VGZnFGY3BGW28tRmhvNiVGX3VGanFGY3BGW28tRmhvNiVGX3VGXnJGY3BGW28tRmhvNiVGX3VGYnJGY3BGW28tRmhvNiVGX3VGaXJGY3BGW28tRmhvNiVGX3VGYHNGY3BGW28tRmhvNiVGX3VGW3RGY3BGW28tRmhvNiVGX3VGZHNGY3BGW28tRmhvNiVGX3VGX3RGY3BGW28tRmhvNiVGX3VGY3RGY3BGW28tRmhvNiVGX3VGZ3RGY3BGW28tRmhvNiVGX3VGW3VGY3BGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZkd0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L44" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJHNmZ0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJHNmZ0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNJ</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2180" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are 30 equations that characterize Monge-Ampere equations, obtaine similarly to 3D. Let us check that they correspond to the parametric equations (Monge-Ampere constraint for 2x2 systems)</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L329" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L330" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkTUFFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkTUFFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L331" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRNQUVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFNFUUYnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZIRlxvRkhGSEZcb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRNQUVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFNFUUYnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZIRlxvRkhGSEZcb0ZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L332" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEnc2ZnbWFlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSRNQUVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRzZmdGJ0YvRjJGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSR0bXBGJ0YvRjJGNS1JI21uR0YkNiRRIjBGJ0Y5RmZvLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZnBGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmlwLUYsNiVRImlGJ0YvRjJGanAtRjY2L1EjdG9GJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZqcC1GNjYvUSNkb0YnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanAtRjY2L1EjaWZGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJGxoc0YnRi9GMi1GUzYkLUYjNiZGKy1GUzYmLUYjNiVGXXFGanFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpxRjlGOS1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZXJGanAtRjY2L1EldGhlbkYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanBGaW9GNUZpby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmB0LUZdcDYkUSIxRidGOUZmby1GNjYvUSNmaUYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGZm8tRjY2L1Ejb2RGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmZvRmlvRmpxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEnc2ZnbWFlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSRNQUVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRzZmdGJ0YvRjJGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSR0bXBGJ0YvRjJGNS1JI21uR0YkNiRRIjBGJ0Y5RmZvLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZnBGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmlwLUYsNiVRImlGJ0YvRjJGanAtRjY2L1EjdG9GJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZqcC1GNjYvUSNkb0YnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanAtRjY2L1EjaWZGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmpwLUYsNiVRJGxoc0YnRi9GMi1GUzYkLUYjNiZGKy1GUzYmLUYjNiVGXXFGanFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpxRjlGOS1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZXJGanAtRjY2L1EldGhlbkYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGanBGaW9GNUZpby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmB0LUZdcDYkUSIxRidGOUZmby1GNjYvUSNmaUYnRmNwRmVwRmdwRjtGPkZARkJGREZGRkhGX29GaXBGZm8tRjY2L1Ejb2RGJ0ZjcEZlcEZncEY7Rj5GQEZCRkRGRkZIRl9vRmlwRmZvRmlvRmpxRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L327" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Now Plucker embedding Gr(4,6) to P^14 can be though of as representing points in the Grassmanina by 6x6 skew-symmetric matrices. This is the matrix R0 below. Identifying MA 2x2 system with a pensil of 2 skew-symmetric matrices we write the condition of linearizability: every matrix A in this pensil has zero determinant [see B.Doubrov, E.Ferapontov, B.Kruglikov, V.Novikov &quot;On a class of integrable systems of Monge-Ampere type&quot;, proof of Theorem 2: for the normal forms it is straightforward to check that det(A)=0 or better Pf(A)=0 holds iff the equation is linear]. This gives linearizability conditions of Monge-Ampere equations, that in addition to the above 30 equations form 4 new equations, denoted I1,I2,I3,I4 below.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L15" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GUzYmLUYjNiotRiw2JVEjdTRGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3Y0RidGL0YyRmhuLUYsNiVRIkdGJ0YvRjJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zeby1GLDYlUSdNYXRyaXhGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2Jy1GUzYmLUYjNjAtSSNtbkdGJDYkUSIxRidGOUZeby1GYnE2JFEiMEYnRjlGXm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GLDYlUSN1MUYnRi9GMkZeby1GLDYlUSN1MkYnRi9GMkZeby1GLDYlUSN1M0YnRi9GMkZeb0Zlbi8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZdcFEiW0YnL0ZgcFEiXUYnRl5vLUZTNiYtRiM2L0ZlcUZeb0ZhcUZeby1GLDYlUSN2MUYnRi9GMkZeby1GLDYlUSN2MkYnRi9GMkZeby1GLDYlUSN2M0YnRi9GMkZeb0Zmb0ZlckY5RjlGZ3JGaXJGZXJGOUY5RmdyRmlyRmVyRjlGOUZlckY5RjlGZXJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GUzYmLUYjNiotRiw2JVEjdTRGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3Y0RidGL0YyRmhuLUYsNiVRIkdGJ0YvRjJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zeby1GLDYlUSdNYXRyaXhGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2Jy1GUzYmLUYjNjAtSSNtbkdGJDYkUSIxRidGOUZeby1GYnE2JFEiMEYnRjlGXm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GLDYlUSN1MUYnRi9GMkZeby1GLDYlUSN1MkYnRi9GMkZeby1GLDYlUSN1M0YnRi9GMkZeb0Zlbi8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZdcFEiW0YnL0ZgcFEiXUYnRl5vLUZTNiYtRiM2L0ZlcUZeb0ZhcUZeby1GLDYlUSN2MUYnRi9GMkZeby1GLDYlUSN2MkYnRi9GMkZeby1GLDYlUSN2M0YnRi9GMkZeb0Zmb0ZlckY5RjlGZ3JGaXJGZXJGOUY5RmdyRmlyRmVyRjlGOUZlckY5RjlGZXJGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUYsNiVRI3UxRidGL0YyRl5vRmFvRmNvRmVvRmdvLUZobjYoLUYsNiVRI3UyRidGL0YyRl5vRmFvRmNvRmVvRmdvLUZobjYoLUYsNiVRI3UzRidGL0YyRl5vRmFvRmNvRmVvRmdvLUZobjYoLUYjNigtRiw2JVEiZkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZTNiQtRiM2MEZgcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGZXBGW3JGanBGW3ItRiw2JVEjdjFGJ0YvRjJGW3ItRiw2JVEjdjJGJ0YvRjJGW3ItRiw2JVEjdjNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmpyRl1zRjlGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28tRmVuNitGaW9GZ24tRmhuNihGYXJGXm9GYW9GY29GZW9GZ28tRmhuNihGZHJGXm9GYW9GY29GZW9GZ28tRmhuNihGZ3JGXm9GYW9GY29GZW9GZ28tRmhuNigtRiM2KC1GLDYlUSJnRidGL0YyRmRxRmdxRmpyRl1zRjlGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1RmpyRl1zRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRml2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgwMzI2MzQzMTBGJ0ZqckZdc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUYsNiVRI3UxRidGL0YyRl5vRmFvRmNvRmVvRmdvLUZobjYoLUYsNiVRI3UyRidGL0YyRl5vRmFvRmNvRmVvRmdvLUZobjYoLUYsNiVRI3UzRidGL0YyRl5vRmFvRmNvRmVvRmdvLUZobjYoLUYjNigtRiw2JVEiZkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZTNiQtRiM2MEZgcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGZXBGW3JGanBGW3ItRiw2JVEjdjFGJ0YvRjJGW3ItRiw2JVEjdjJGJ0YvRjJGW3ItRiw2JVEjdjNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmpyRl1zRjlGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28tRmVuNitGaW9GZ24tRmhuNihGYXJGXm9GYW9GY29GZW9GZ28tRmhuNihGZHJGXm9GYW9GY29GZW9GZ28tRmhuNihGZ3JGXm9GYW9GY29GZW9GZ28tRmhuNigtRiM2KC1GLDYlUSJnRidGL0YyRmRxRmdxRmpyRl1zRjlGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1RmpyRl1zRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRml2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgwMzI2MzQzMTBGJ0ZqckZdc0Y5</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L14" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRLERldGVybWluYW50RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSJQRidGL0YyLUZQNiYtRiM2Jy1GUDYmLUYjNictSSNtbkdGJDYkUSIxRidGOUZXLUZlcDYkUSIyRidGOUZcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GUDYmRlJGOUZbcUZecUZcb0Y5RjlGW3FGXnFGXG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRLERldGVybWluYW50RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSJQRidGL0YyLUZQNiYtRiM2Jy1GUDYmLUYjNictSSNtbkdGJDYkUSIxRidGOUZXLUZlcDYkUSIyRidGOUZcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1GUDYmRlJGOUZbcUZecUZcb0Y5RjlGW3FGXnFGXG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiUkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L60" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRIlJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNictRiw2JVEiRkYnRi9GMkZaLUYsNiVRIkdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRmZvRjlGOUZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRIlJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNictRiw2JVEiRkYnRi9GMkZaLUYsNiVRIkdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRmZvRjlGOUZmb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L59" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElbm9wc0YnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiUtRlE2JVEkdmFyRidGVEZWLyUrZXhlY3V0YWJsZUdGOUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmRvRk5GTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSJyRidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZmcC1GaW42JC1GIzYnLUZRNiVRImFGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRImJGJ0ZURlZGZG9GTkZOLUYsNi1RKCZzcmFycjtGJ0ZORjdGOkY8Rj5GQEZCRkRGRkZJLUZRNiVRJWRpZmZGJ0ZURlYtRmluNiQtRiM2KS1GUTYlUSJSRidGVEZWLUZpbjYmRmpwRk4vRmdvUSJbRicvRmpvUSJdRidGX3FGYW8tRmluNiYtRiM2JUZQRmRvRk5GTkZnckZpckZkb0ZORk4tRiw2LVEiOkYnRk5GN0Y6RjxGPkZARkJGREZlcEZncEZici1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkRGZXBGZ3BGUEZicC1GUTYlUSZUb0pldEYnRlRGVi1GaW42JC1GIzYrLUZRNiVRJ01hdHJpeEYnRlRGVi1GaW42JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRk5GX3FGX3BGTkZORl9xLUZpbjYmLUYjNiYtRlE2JVEiRkYnRlRGVkZfcS1GUTYlUSJHRidGVEZWRk5GTkZmb0Zpb0ZfcS1GUTYlUSlub3RhdGlvbkYnRlRGVi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVwRmdwLUZRNiVRK2pldG51bWJlcnNGJ0ZURlZGTkZORl9zLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGX3NGZG9GTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElbm9wc0YnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZpbjYmLUYjNiUtRlE2JVEkdmFyRidGVEZWLyUrZXhlY3V0YWJsZUdGOUZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmRvRk5GTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSJyRidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZmcC1GaW42JC1GIzYnLUZRNiVRImFGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRImJGJ0ZURlZGZG9GTkZOLUYsNi1RKCZzcmFycjtGJ0ZORjdGOkY8Rj5GQEZCRkRGRkZJLUZRNiVRJWRpZmZGJ0ZURlYtRmluNiQtRiM2KS1GUTYlUSJSRidGVEZWLUZpbjYmRmpwRk4vRmdvUSJbRicvRmpvUSJdRidGX3FGYW8tRmluNiYtRiM2JUZQRmRvRk5GTkZnckZpckZkb0ZORk4tRiw2LVEiOkYnRk5GN0Y6RjxGPkZARkJGREZlcEZncEZici1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkRGZXBGZ3BGUEZicC1GUTYlUSZUb0pldEYnRlRGVi1GaW42JC1GIzYrLUZRNiVRJ01hdHJpeEYnRlRGVi1GaW42JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRk5GX3FGX3BGTkZORl9xLUZpbjYmLUYjNiYtRlE2JVEiRkYnRlRGVkZfcS1GUTYlUSJHRidGVEZWRk5GTkZmb0Zpb0ZfcS1GUTYlUSlub3RhdGlvbkYnRlRGVi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVwRmdwLUZRNiVRK2pldG51bWJlcnNGJ0ZURlZGTkZORl9zLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGX3NGZG9GTg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L58" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElbm9wc0YnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZpbjYmLUYjNiQtRlE2JVEkdmFyRidGVEZWRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZORkstRiw2L1EjZG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGSy1GUTYlUSJqRidGVEZWRkstRiw2L1ElZnJvbUYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGUEZLRlhGSy1JI21uR0YkNiRRIjZGJ0ZORktGam9GSy1GUTYlUSJyRidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZecS1GaW42JC1GIzYmLUZRNiVRImFGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRImJGJ0ZURlZGTkZOLUYsNi1RKCZzcmFycjtGJ0ZORjdGOkY8Rj5GQEZCRkRGRkZJLUZRNiVRJWRpZmZGJ0ZURlYtRmluNiQtRiM2LC1GUTYlUSJSRidGVEZWLUZpbjYmRmJxRk4vRmVvUSJbRicvRmhvUSJdRidGZ3FGYW8tRmluNiYtRiM2JEZQRk5GTkZfc0Zhc0ZncUZhby1GaW42Ji1GIzYkRl1wRk5GTkZfc0Zhcy8lK2V4ZWN1dGFibGVHRjlGTkZOLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGXXFGX3FGanItRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZERl1xRl9xRlBGYHRGXXBGanAtRlE2JVEmVG9KZXRGJ0ZURlYtRmluNiQtRiM2Ky1GUTYlUSdNYXRyaXhGJ0ZURlYtRmluNiQtRiM2JkZjcEZncUZncEZORk5GZ3EtRmluNiYtRiM2Ji1GUTYlUSJGRidGVEZWRmdxLUZRNiVRIkdGJ0ZURlZGTkZORmRvRmdvRmdxLUZRNiVRKW5vdGF0aW9uRidGVEZWLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGXXFGX3EtRlE2JVEramV0bnVtYmVyc0YnRlRGVkZORk5GXXQtRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZddEZkdkZddEZbdEZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVElbm9wc0YnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZpbjYmLUYjNiQtRlE2JVEkdmFyRidGVEZWRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTkZORkstRiw2L1EjZG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRitGSy1GUTYlUSJqRidGVEZWRkstRiw2L1ElZnJvbUYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGUEZLRlhGSy1JI21uR0YkNiRRIjZGJ0ZORktGam9GSy1GUTYlUSJyRidGVEZWLUYsNi1RKiZjb2xvbmVxO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZecS1GaW42JC1GIzYmLUZRNiVRImFGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRImJGJ0ZURlZGTkZOLUYsNi1RKCZzcmFycjtGJ0ZORjdGOkY8Rj5GQEZCRkRGRkZJLUZRNiVRJWRpZmZGJ0ZURlYtRmluNiQtRiM2LC1GUTYlUSJSRidGVEZWLUZpbjYmRmJxRk4vRmVvUSJbRicvRmhvUSJdRidGZ3FGYW8tRmluNiYtRiM2JEZQRk5GTkZfc0Zhc0ZncUZhby1GaW42Ji1GIzYkRl1wRk5GTkZfc0Zhcy8lK2V4ZWN1dGFibGVHRjlGTkZOLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGXXFGX3FGanItRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZERl1xRl9xRlBGYHRGXXBGanAtRlE2JVEmVG9KZXRGJ0ZURlYtRmluNiQtRiM2Ky1GUTYlUSdNYXRyaXhGJ0ZURlYtRmluNiQtRiM2JkZjcEZncUZncEZORk5GZ3EtRmluNiYtRiM2Ji1GUTYlUSJGRidGVEZWRmdxLUZRNiVRIkdGJ0ZURlZGTkZORmRvRmdvRmdxLUZRNiVRKW5vdGF0aW9uRidGVEZWLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGXXFGX3EtRlE2JVEramV0bnVtYmVyc0YnRlRGVkZORk5GXXQtRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZddEZkdkZddEZbdEZO</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L57" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyRmVuLUYsNiVRJnNoYXBlRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRLmFudGlzeW1tZXRyaWNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZpb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJhRidGL0YyRmVuLUYsNiVRJnNoYXBlRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRLmFudGlzeW1tZXRyaWNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZpb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L66" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIkFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIkFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiQpLEAqKC1JImFHNiI2JCIiJiIiJyIiIi1GJzYkRiwiIiVGLC1GJzYkIiIjIiIkRixGLCooLUYnNiRGLEYrRiwtRic2JEYvRipGLEYwRixGLCooLUYnNiRGLEYqRiwtRic2JEYvRitGLEYwRiwhIiIqKEYmRiwtRic2JEYzRi9GLC1GJzYkRixGMkYsRiwqKEZARixGNUYsLUYnNiRGMkYqRixGLCooRkBGLEY6RiwtRic2JEYyRitGLEY+KihGJkYsLUYnNiRGLEYzRiwtRic2JEYyRi9GLEY+KigtRic2JEYzRitGLEY3RixGQkYsRiwqKEY3RixGS0YsRkhGLEY+KihGUEYsRi1GLEZFRixGPiooRlBGLEY6RixGTUYsRiwqKC1GJzYkRjNGKkYsRjxGLEZCRixGPiooRjxGLEZLRixGRUYsRiwqKEZWRixGLUYsRkhGLEYsKihGVkYsRjVGLEZNRixGPkYyRiw=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L67" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpcy1JI21pR0YkNiVRI1BmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiYUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlZGTy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiNUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUZobjYkUSI2RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXRk8tRlk2Ji1GIzYnLUZobjYkUSIxRidGOUZbby1GaG42JFEiMkYnRjlGZG9GOUY5RmZvRmlvRlxwRk8tRlk2Ji1GIzYnLUZobjYkUSIzRidGOUZbby1GaG42JFEiNEYnRjlGZG9GOUY5RmZvRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3FGT0ZpcEZccEZPLUZZNiYtRiM2J0ZjcEZbb0Zhb0Zkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGZnBGW29GZ25GZG9GOUY5RmZvRmlvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnFGaHFGT0ZpcEZccEZPLUZZNiYtRiM2J0ZjcEZbb0ZnbkZkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGZnBGW29GYW9GZG9GOUY5RmZvRmlvRmNxRk8tRlk2Ji1GIzYnRmNwRltvRmBxRmRvRjlGOUZmb0Zpb0ZccEZPRlhGXHBGTy1GWTYmLUYjNidGZnBGW29GXXFGZG9GOUY5RmZvRmlvRmFyRk9GWEZccEZPLUZZNiYtRiM2J0ZjcEZbb0ZdcUZkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGZnBGW29GYHFGZG9GOUY5RmZvRmlvRmNxRk8tRlk2Ji1GIzYnRl1xRltvRmFvRmRvRjlGOUZmb0Zpb0ZccEZPLUZZNiYtRiM2J0ZgcUZbb0ZnbkZkb0Y5RjlGZm9GaW9GXHBGT0ZfcEZjcUZPRmlxRlxwRk9GYHRGXHBGT0Zgc0ZhckZPRmB0RlxwRk9GZHNGXHBGT0ZockZhckZPRlx0RlxwRk9GXHNGXHBGT0ZdckZjcUZPRlx0RlxwRk9GZHJGXHBGT0Zoc0ZhckZPLUZZNiYtRiM2J0ZdcUZbb0ZnbkZkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGYHFGW29GYW9GZG9GOUY5RmZvRmlvRlxwRk9GX3BGYXJGT0ZkckZccEZPRmh0RlxwRk9GYHNGY3FGT0ZodEZccEZPRmRzRlxwRk9GXXJGY3FGT0ZkdEZccEZPRlxzRlxwRk9GaHJGYXJGT0ZkdEZccEZPRmlxRlxwRk9GaHMtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpcy1JI21pR0YkNiVRI1BmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiYUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlZGTy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiNUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUZobjYkUSI2RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXRk8tRlk2Ji1GIzYnLUZobjYkUSIxRidGOUZbby1GaG42JFEiMkYnRjlGZG9GOUY5RmZvRmlvRlxwRk8tRlk2Ji1GIzYnLUZobjYkUSIzRidGOUZbby1GaG42JFEiNEYnRjlGZG9GOUY5RmZvRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3FGT0ZpcEZccEZPLUZZNiYtRiM2J0ZjcEZbb0Zhb0Zkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGZnBGW29GZ25GZG9GOUY5RmZvRmlvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnFGaHFGT0ZpcEZccEZPLUZZNiYtRiM2J0ZjcEZbb0ZnbkZkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGZnBGW29GYW9GZG9GOUY5RmZvRmlvRmNxRk8tRlk2Ji1GIzYnRmNwRltvRmBxRmRvRjlGOUZmb0Zpb0ZccEZPRlhGXHBGTy1GWTYmLUYjNidGZnBGW29GXXFGZG9GOUY5RmZvRmlvRmFyRk9GWEZccEZPLUZZNiYtRiM2J0ZjcEZbb0ZdcUZkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGZnBGW29GYHFGZG9GOUY5RmZvRmlvRmNxRk8tRlk2Ji1GIzYnRl1xRltvRmFvRmRvRjlGOUZmb0Zpb0ZccEZPLUZZNiYtRiM2J0ZgcUZbb0ZnbkZkb0Y5RjlGZm9GaW9GXHBGT0ZfcEZjcUZPRmlxRlxwRk9GYHRGXHBGT0Zgc0ZhckZPRmB0RlxwRk9GZHNGXHBGT0ZockZhckZPRlx0RlxwRk9GXHNGXHBGT0ZdckZjcUZPRlx0RlxwRk9GZHJGXHBGT0Zoc0ZhckZPLUZZNiYtRiM2J0ZdcUZbb0ZnbkZkb0Y5RjlGZm9GaW9GXHBGTy1GWTYmLUYjNidGYHFGW29GYW9GZG9GOUY5RmZvRmlvRlxwRk9GX3BGYXJGT0ZkckZccEZPRmh0RlxwRk9GYHNGY3FGT0ZodEZccEZPRmRzRlxwRk9GXXJGY3FGT0ZkdEZccEZPRlxzRlxwRk9GaHJGYXJGT0ZkdEZccEZPRmlxRlxwRk9GaHMtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L68" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQUYnRi9GMi9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmVuLUYsNiVRI1BmRidGL0YyLUklbXN1cEdGJDYlRj0tRiM2JS1JI21uR0YkNiRRIjJGJ0ZERi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGREZELyUrZXhlY3V0YWJsZUdGTEZE">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQUYnRi9GMi9GM1Enbm9ybWFsRidGRC1JI21vR0YkNi1RKCZtaW51cztGJ0ZELyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmVuLUYsNiVRI1BmRidGL0YyLUklbXN1cEdGJDYlRj0tRiM2JS1JI21uR0YkNiRRIjJGJ0ZERi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGREZELyUrZXhlY3V0YWJsZUdGTEZE</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L56" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVElbWFlcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUYsNiVRJE1BRUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk9GUi1GLDYlUSRzZmdGJ0YvRjJGZ24tSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYlUSZUcmFjZUYnRi9GMi1GY282JC1GIzYmLUYsNiVRIkFGJ0YvRjItRjY2LVEiLkYnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcby1GLDYlUSNSMEYnRi9GMkY5RjlGZ24tRiw2JVEkc2VxRidGL0YyLUZjbzYkLUYjNixGZ28tRmNvNiQtRiM2KUZecEZhcC1GLDYlUSJSRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmduRmlxLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGZHAtRmJyNiRRIjZGJ0Y5RlxyRjlGOUZnbkZocC1GY282JC1GIzYsRmhwLUZjbzYkLUYjNixGZ28tRmNvNiQtRiM2KkZecEZhcEZjcUZmcUZpcUZmcS1GLDYlUSJqRidGL0YyRjlGOUZnbkZpc0ZeckZpcUZlckZqckZcckY5RjlGZ25GaXFGXnJGYXJGZXJGanJGXHJGOUY5RlxyRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiKUYnRjlGVUY+RlZGQkZERkZGSEZXRllGYnQtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVElbWFlcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXN1YnNGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZYLUYsNiVRJE1BRUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRk9GUi1GLDYlUSRzZmdGJ0YvRjJGZ24tSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYlUSZUcmFjZUYnRi9GMi1GY282JC1GIzYmLUYsNiVRIkFGJ0YvRjItRjY2LVEiLkYnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcby1GLDYlUSNSMEYnRi9GMkY5RjlGZ24tRiw2JVEkc2VxRidGL0YyLUZjbzYkLUYjNixGZ28tRmNvNiQtRiM2KUZecEZhcC1GLDYlUSJSRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmduRmlxLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGZHAtRmJyNiRRIjZGJ0Y5RlxyRjlGOUZnbkZocC1GY282JC1GIzYsRmhwLUZjbzYkLUYjNixGZ28tRmNvNiQtRiM2KkZecEZhcEZjcUZmcUZpcUZmcS1GLDYlUSJqRidGL0YyRjlGOUZnbkZpc0ZeckZpcUZlckZqckZcckY5RjlGZ25GaXFGXnJGYXJGZXJGanJGXHJGOUY5RlxyRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiKUYnRjlGVUY+RlZGQkZERkZGSEZXRllGYnQtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L61" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJW1hZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZgby1GUzYkLUYjNiwtRiw2JVEiYUYnRi9GMi1GUzYkLUYjNictRiw2JVEiaUYnRi9GMkZaLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRmVwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZTNiQtRiM2J0ZicC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxLUkjbW5HRiQ2JFEiMUYnRjlGaHBGOUY5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmRxL0ZORmluLUZocTYkUSI2RidGOUZocEY5RjlGWkZicEZqcEZncUZbckZfckZocEY5RjlGaHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJW1hZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZgby1GUzYkLUYjNiwtRiw2JVEiYUYnRi9GMi1GUzYkLUYjNictRiw2JVEiaUYnRi9GMkZaLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRmVwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZTNiQtRiM2J0ZicC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxLUkjbW5HRiQ2JFEiMUYnRjlGaHBGOUY5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmRxL0ZORmluLUZocTYkUSI2RidGOUZocEY5RjlGWkZicEZqcEZncUZbckZfckZocEY5RjlGaHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaHBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L65" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNzQUYnRi9GMkZXRjlGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRjY2L1EjaWZGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiZGaHAtRlA2Ji1GIzYlRltwRldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRxRmhvLUY2Ni9RJXRoZW5GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNidGVC1GIzYlRmFxLUZQNiQtRiM2JUZocC1GUDYmLUYjNiRGW3BGOUY5RlxyRl5yRjlGOUY5RlRGV0Y5RjlGWUZmbkZpbi1GNjYvUSNmaUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRjY2L1Ejb2RGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluRitGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNzQUYnRi9GMkZXRjlGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRjY2L1EjaWZGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiZGaHAtRlA2Ji1GIzYlRltwRldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRxRmhvLUY2Ni9RJXRoZW5GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNidGVC1GIzYlRmFxLUZQNiQtRiM2JUZocC1GUDYmLUYjNiRGW3BGOUY5RlxyRl5yRjlGOUY5RlRGV0Y5RjlGWUZmbkZpbi1GNjYvUSNmaUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRjY2L1Ejb2RGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluRitGV0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRiM2JC1GLDYoLUkjbW5HRiQ2JFEiNEYnRj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZPL0ZTUSwwLjMzMzMzMzNlbUYnLUZZNiRRIjZGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPkZfb0Zib0Y+RmZuLUYsNihGMEY6LUYjNiQtRiw2KC1GWTYkUSI1RidGPkZmbkZcb0Zfb0Zib0Y+Rj5GX29GYm9GPkZfb0Zib0Y+Rj4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQtSSJhRzYiNiQiIiUiIictRiQ2JCIiJkYo</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L62" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc0EwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2MC1GLDYlUSJhRidGL0YyLUZTNiQtRiM2Ki1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRl1vNiRRIjZGJ0Y5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInhGJ0YvRjJGYG9GZW4tRlM2JC1GIzYqLUZdbzYkUSI1RidGOUZgb0Zob0ZbcEZecEZgcEZicEY5RjlGZXAtRiw2JVEieUYnRi9GMkZbcEZecEZgcEZicEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBvRk8tRlM2JC1GIzYnLUYsNiVRI3NBRidGL0YyRmBvLUYsNiVRIkFGJ0YvRjJGXnBGOUY5Rl5wRjlGOS1GLDYjUSFGJ0ZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc0EwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2MC1GLDYlUSJhRidGL0YyLUZTNiQtRiM2Ki1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRl1vNiRRIjZGJ0Y5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInhGJ0YvRjJGYG9GZW4tRlM2JC1GIzYqLUZdbzYkUSI1RidGOUZgb0Zob0ZbcEZecEZgcEZicEY5RjlGZXAtRiw2JVEieUYnRi9GMkZbcEZecEZgcEZicEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBvRk8tRlM2JC1GIzYnLUYsNiVRI3NBRidGL0YyRmBvLUYsNiVRIkFGJ0YvRjJGXnBGOUY5Rl5wRjlGOS1GLDYjUSFGJ0ZecEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L63" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI1BmRidGL0YyLUZTNiQtRiM2JS1GLDYlUSRzQTBGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZbb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI1BmRidGL0YyLUZTNiQtRiM2JS1GLDYlUSRzQTBGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZbb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GW29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L64" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYlLUZlbjYkUSI2RidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR0Znbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0Y9LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYnLUYsNiNRIUYnLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNistRiw2JVEjUTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRmJxRmhxRmJxRmhxLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3JGOUZjcEZbckY5RjlGW3JGOUY5RltyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYlLUZlbjYkUSI2RidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR0Znbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0Y9LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYnLUYsNiNRIUYnLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNistRiw2JVEjUTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRmJxRmhxRmJxRmhxLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3JGOUZjcEZbckY5RjlGW3JGOUY5RltyRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzZcci1GIzYqLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GVDYlRlYtRiM2Ji1GZm42JFEiNkYnRjlGaW5GXG9GOUZeb0Zhby1GVDYlLUYsNiVRInBGJ0YvRjItRiM2Ji1GZm42JFEiMkYnRjlGaW5GXG9GOUZeb0Zhby1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJxRidGL0YyLUYjNiYtRmZuNiRRIjNGJ0Y5RmluRlxvRjlGXXEvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zgb0Zeb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnEtRiM2LEZTRmFvRmRvRmFvLUZUNiVGXXBGW3FGXm9GYW8tRlQ2JUZocEZgcEZeb0Zhby1GZnA2J0ZocEZbcUZicEZgcUZeb0Y5RmJxLUYjNixGU0Zhby1GVDYlLUYsNiVRImdGJ0YvRjJGZm9GXm9GYW9GW3BGYW9GanFGYW9GXnJGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVxRmdxLUYjNixGU0Zhb0ZickZhby1GZnA2J0ZdcEZbcUZicEZgcUZeb0Zhb0ZcckZhby1GVDYlRmhwRltxRl5vRjlGYnEtRiM2Ki1GVDYlRlZGYHBGXm9GYW9GZG9GYW8tRlQ2JUZdcEZZRl5vRmFvRmVwRjlGZ3ItRiM2LEZic0Zhb0Zkb0Zhb0ZqcUZhby1GVDYlRmhwRllGXm9GYW9GXnJGOUZnci1GIzYsRmJzRmFvRmJyRmFvRmRzRmFvRmpxRmFvRl5yRjlGYnEtRiM2LEZic0Zhb0ZickZhb0Zcc0Zhb0Zoc0Zhb0Zec0Y5RmJxLUYjNiotRlQ2JUZWRltxRl5vRmFvLUZUNiVGVi1GIzYmLUZmbjYkUSI0RidGOUZpbkZcb0Y5Rl5vRmFvRltwRmFvRmVwRjlGZ3ItRiM2LEZgdEZhb0ZidEZhb0ZqcUZhb0ZcckZhb0ZeckY5RmdyLUYjNipGYHRGYW8tRlQ2JUZWLUYjNiYtRmZuNiRRIjVGJ0Y5RmluRlxvRjlGXm9GYW9GZHNGYW9GZXBGOUZicS1GIzYsRmB0RmFvRl11RmFvRmpxRmFvRmhzRmFvRl5yRjlGZ3ItRiM2LEZgdEZhby1GVDYlRmRyRmR0Rl5vRmFvRltwRmFvRmpxRmFvRl5yRjlGYnEtRiM2LEZgdEZhb0ZodUZhb0Zcc0Zhb0ZcckZhb0Zec0Y5RmJxLUYjNixGYHRGYW8tRlQ2JUZkckZfdUZeb0Zhb0Zkc0Zhb0ZqcUZhb0ZeckY5RmdyLUYjNixGYHRGYW9GXnZGYW9GXHNGYW9GaHNGYW9GXnNGOUZnci1GIzYsRmJ0RmFvLUZUNiVGZHJGW3FGXm9GYW9GW3BGYW9GanFGYW9GXnJGOUZicS1GIzYsRmJ0RmFvRmR2RmFvRlxzRmFvRlxyRmFvRl5zRjlGYnEtRiM2LEZddUZhb0ZkdkZhb0Zkc0Zhb0ZqcUZhb0ZeckY5RmdyLUYjNixGXXVGYW9GZHZGYW9GXHNGYW9GaHNGYW9GXnNGOUZicS1GIzYsRmRvRmFvLUZUNiVGZHJGWUZeb0Zhb0ZbcEZhb0ZqcUZhb0ZeckY5RmdyLUYjNixGZG9GYW9GXndGYW9GXHNGYW9GXHJGYW9GXnNGOUZnci1GIzYsRmRvRmFvLUZUNiVGZHJGYHBGXm9GYW9GZHNGYW9GanFGYW9GXnJGOUZicS1GIzYsRmRvRmFvRmR3RmFvRlxzRmFvRmhzRmFvRl5zRjlGZ3ItRiM2LEZed0Zhb0ZickZhb0ZbcEZhb0Zcc0Zhb0Zec0Y5RmJxLUYjNipGXndGYW9GYnJGYW8tRmZwNidGXXBGW3FGXXFGYHFGXm9GYW9GXHJGOUZicS1GIzYsRmR3RmFvRmJyRmFvRmRzRmFvRlxzRmFvRl5zRjlGZ3ItRiM2KkZkd0Zhb0ZickZhb0ZceEZhb0Zoc0Y5RmJxLUYjNixGZHZGYW9GaHVGYW9GW3BGYW9GXHNGYW9GXnNGOUZnci1GIzYqRmR2RmFvRmh1RmFvRlx4RmFvRlxyRjlGZ3ItRiM2LEZkdkZhb0ZedkZhb0Zkc0Zhb0Zcc0Zhb0Zec0Y5RmJxLUYjNipGZHZGYW9GXnZGYW9GXHhGYW9GaHNGOUZnci1GIzYqLUZUNiUtRiw2JVEiYUYnRi9GMi1GIzYoRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0ZicEZpbkZcb0Y5Rl5vRmFvRmB0RmFvRmpxRmFvRl5yRjlGZ3ItRiM2KEZceUZhb0Zkb0Zhb0ZlcEY5RmJxLUYjNipGXHlGYW9GZHZGYW9GXHNGYW9GXnNGOUZicS1GIzYqRlx5RmFvRmJyRmFvRmpxRmFvRl5yRjlGYnEtRiM2Ki1GVDYlRl55LUYjNihGZW5GY3lGXXFGaW5GXG9GOUZeb0Zhb0Zic0Zhb0ZqcUZhb0ZeckY5RmJxLUYjNihGYXpGYW9GXXVGYW9GZXBGOUZnci1GIzYqRmF6RmFvRmR3RmFvRlxzRmFvRl5zRjlGZ3ItRiM2KkZhekZhb0ZedkZhb0ZqcUZhb0ZeckY5RmdyLUYjNiotRlQ2JUZeeS1GIzYoRmJwRmN5Rl1xRmluRlxvRjlGXm9GYW9GU0Zhb0ZqcUZhb0ZeckY5RmdyLUYjNihGXVtsRmFvRmJ0RmFvRmVwRjlGYnEtRiM2KkZdW2xGYW9GXndGYW9GXHNGYW9GXnNGOUZicS1GIzYqRl1bbEZhb0ZodUZhb0ZqcUZhb0ZeckY5RmJxLUYjNiotRlQ2JS1GLDYlUSJiRidGL0YyRmF5Rl5vRmFvRmB0RmFvRlxzRmFvRl5zRjlGYnEtRiM2KkZpW2xGYW9GZG9GYW9GanFGYW9GXnJGOUZnci1GIzYoRmlbbEZhb0ZkdkZhb0ZceEY5RmdyLUYjNipGaVtsRmFvRmJyRmFvRlxzRmFvRl5zRjlGZ3ItRiM2Ki1GVDYlRltcbEZjekZeb0Zhb0Zic0Zhb0Zcc0Zhb0Zec0Y5RmdyLUYjNipGZlxsRmFvRl11RmFvRmpxRmFvRl5yRjlGYnEtRiM2KEZmXGxGYW9GZHdGYW9GXHhGOUZicS1GIzYqRmZcbEZhb0ZedkZhb0Zcc0Zhb0Zec0Y5RmJxLUYjNiotRlQ2JUZbXGxGX1tsRl5vRmFvRlNGYW9GXHNGYW9GXnNGOUZicS1GIzYqRmBdbEZhb0ZidEZhb0ZqcUZhb0ZeckY5RmdyLUYjNihGYF1sRmFvRl53RmFvRlx4RjlGZ3ItRiM2KkZgXWxGYW9GaHVGYW9GXHNGYW9GXnNGOUY5RmluRlxvRjk=">LFxyKiomSSJmRzYiNiMiIiJGKCZGJTYjIiInRigmSSJwR0YmNiMiIiNGKCkmSSJxR0YmNiMiIiRGNEYoRigqLEYkRihGKUYoJkYtRjNGKCZGMkYuRigpRjFGL0YoISIiKixGJEYoJkkiZ0dGJkYqRihGLEYoRjZGKEY4RihGOSosRiRGKEY7RigpRjZGL0YoRjdGKEYxRihGKCoqJkYlRi5GKEYpRigmRi1GJ0YoRjBGKEY5KixGQEYoRilGKEY2RigmRjJGJ0YoRjhGKEYoKixGQEYoRjtGKEZBRihGNkYoRjhGKEYoKixGQEYoRjtGKEY+RihGQ0YoRjFGKEY5KiomRiVGM0YoJkYlNiMiIiVGKEYsRihGMEYoRjkqLEZHRihGSEYoRjZGKEY3RihGOEYoRigqKkZHRigmRiU2IyIiJkYoRkFGKEYwRihGKCosRkdGKEZNRihGNkYoRkNGKEY4RihGOSosRkdGKCZGPEZJRihGLEYoRjZGKEY4RihGKCosRkdGKEZSRihGPkYoRjdGKEYxRihGOSosRkdGKCZGPEZORihGQUYoRjZGKEY4RihGOSosRkdGKEZVRihGPkYoRkNGKEYxRihGKCosRkhGKCZGPEYzRihGLEYoRjZGKEY4RihGKCosRkhGKEZYRihGPkYoRjdGKEYxRihGOSosRk1GKEZYRihGQUYoRjZGKEY4RihGOSosRk1GKEZYRihGPkYoRkNGKEYxRihGKCosRilGKCZGPEYnRihGLEYoRjZGKEY4RihGOSosRilGKEZnbkYoRj5GKEY3RihGMUYoRigqLEYpRigmRjxGLkYoRkFGKEY2RihGOEYoRigqLEYpRihGam5GKEY+RihGQ0YoRjFGKEY5KixGZ25GKEY7RihGLEYoRj5GKEYxRihGKCoqRmduRihGO0YoKUY2RjRGKEY3RihGOSosRmpuRihGO0YoRkFGKEY+RihGMUYoRjkqKkZqbkYoRjtGKEZeb0YoRkNGKEYoKixGWEYoRlJGKEYsRihGPkYoRjFGKEY5KipGWEYoRlJGKEZeb0YoRjdGKEYoKixGWEYoRlVGKEZBRihGPkYoRjFGKEYoKipGWEYoRlVGKEZeb0YoRkNGKEY5KiomSSJhR0YmNiRGKEYvRihGR0YoRjZGKEY4RihGKCooRmZvRihGKUYoRjBGKEYoKipGZm9GKEZYRihGPkYoRjFGKEY5KipGZm9GKEY7RihGNkYoRjhGKEY5KiomRmdvNiRGKEY0RihGQEYoRjZGKEY4RihGOSooRl1wRihGTUYoRjBGKEY5KipGXXBGKEZqbkYoRj5GKEYxRihGKCoqRl1wRihGVUYoRjZGKEY4RihGKCoqJkZnbzYkRi9GNEYoRiRGKEY2RihGOEYoRigqKEZjcEYoRkhGKEYwRihGKCoqRmNwRihGZ25GKEY+RihGMUYoRjkqKkZjcEYoRlJGKEY2RihGOEYoRjkqKiZJImJHRiZGaG9GKEZHRihGPkYoRjFGKEY5KipGaXBGKEYpRihGNkYoRjhGKEY5KihGaXBGKEZYRihGXm9GKEYoKipGaXBGKEY7RihGPkYoRjFGKEYoKiomRmpwRl5wRihGQEYoRj5GKEYxRihGKCoqRl9xRihGTUYoRjZGKEY4RihGKCooRl9xRihGam5GKEZeb0YoRjkqKkZfcUYoRlVGKEY+RihGMUYoRjkqKiZGanBGZHBGKEYkRihGPkYoRjFGKEY5KipGZHFGKEZIRihGNkYoRjhGKEY5KihGZHFGKEZnbkYoRl5vRihGKCoqRmRxRihGUkYoRj5GKEYxRihGKA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L55" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZ242JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNvLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNRM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRltwL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGZHFGanFGZHEtRiw2JVEieUYnRi9GMkY5RjlGOUZlcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZ242JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNvLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNRM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRltwL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGZHFGanFGZHEtRiw2JVEieUYnRi9GMkY5RjlGOUZlcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZgckY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L69" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYkLUZlbjYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYsNiVRJm51bWVyRidGL0YyLUZTNiQtRiM2Ji1GLDYjUSFGJy1GIzYlLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI1EzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRi9GMkZicS1GLDYlUSJ5RidGL0YyRmJxRltyRjlGOUY5RmNwRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5yRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYkLUZlbjYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYsNiVRJm51bWVyRidGL0YyLUZTNiQtRiM2Ji1GLDYjUSFGJy1GIzYlLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI1EzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRi9GMkZicS1GLDYlUSJ5RidGL0YyRmJxRltyRjlGOUY5RmNwRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5yRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LGh3Ki4iIiMiIiImSSJmRzYiNiNGJUYlJkYnNiMiIiZGJSZJInBHRig2I0YkRiUmSSJxR0YoRi9GJSkmRjE2IyIiJEYkRiVGJSouRiRGJUYmRiVGKkYlJkYuRjRGJSlGMEYkRiVGM0YlISIiKixGJkYlJkYnNiMiIidGJUYtRiVGOEYlRjNGJUYlKipGJkYlRjtGJUY3RiUpRjBGNUYlRjkqKkYmRiUmSSJnR0YoRitGJSlGLUYkRiVGMkYlRjkqKkYmRiVGQUYlKUY3RiRGJUY4RiVGJSosRiZGJSZGQkY8RiVGQ0YlRjBGJUYzRiVGOSosRiZGJUZHRiVGLUYlRjdGJUY4RiVGJSouRiRGJSZGJ0YvRiUmRic2IyIiJUYlRi1GJUYwRiVGMkYlRjkqLkYkRiVGSkYlRktGJUY3RiVGOEYlRjNGJUYlKi5GNUYlRkpGJUY7RiUmRi5GKUYlRjhGJUYzRiVGOSowRiRGJUZKRiVGO0YlRi1GJSZGMUYpRiVGMEYlRjNGJUYlKixGSkYlRjtGJUY3RiVGUkYlRjhGJUYlKipGSkYlJkZCRkxGJUZDRiVGMkYlRiUqKkZKRiVGVUYlRkVGJUY4RiVGOSowRiRGJUZKRiVGR0YlRlBGJUYtRiVGMEYlRjNGJUYlKixGSkYlRkdGJUZQRiVGN0YlRjhGJUYlKixGSkYlRkdGJUZDRiVGUkYlRjNGJUY5KjBGJEYlRkpGJUZHRiVGLUYlRjdGJUZSRiVGMEYlRjkqLCZGJ0Y0RiVGS0YlRi1GJUY4RiVGM0YlRjkqKkZmbkYlRktGJUY3RiVGP0YlRiUqLkY1RiVGZm5GJUYqRiVGUEYlRjhGJUYzRiVGJSowRiRGJUZmbkYlRipGJUYtRiVGUkYlRjBGJUYzRiVGOSosRmZuRiVGKkYlRjdGJUZSRiVGOEYlRjkqLEZmbkYlRlVGJUZDRiVGMEYlRjNGJUYlKixGZm5GJUZVRiVGLUYlRjdGJUY4RiVGOSowRiRGJUZmbkYlRkFGJUZQRiVGLUYlRjBGJUYzRiVGOSosRmZuRiVGQUYlRlBGJUY3RiVGOEYlRjkqLEZmbkYlRkFGJUZDRiVGUkYlRjNGJUYlKjBGJEYlRmZuRiVGQUYlRi1GJUY3RiVGUkYlRjBGJUYlKipGS0YlJkZCRi9GJUZDRiVGMkYlRiUqKkZLRiVGYm9GJUZFRiVGOEYlRjkqLEZLRiUmRkJGNEYlRkNGJUYwRiVGM0YlRiUqLEZLRiVGZW9GJUYtRiVGN0YlRjhGJUY5KipGKkYlJkZCRilGJUZDRiVGMkYlRjkqKkYqRiVGaG9GJUZFRiVGOEYlRiUqMEYkRiVGKkYlRmVvRiVGUEYlRi1GJUYwRiVGM0YlRjkqLEYqRiVGZW9GJUZQRiVGN0YlRjhGJUY5KixGKkYlRmVvRiVGQ0YlRlJGJUYzRiVGJSowRiRGJUYqRiVGZW9GJUYtRiVGN0YlRlJGJUYwRiVGJSosRjtGJUZob0YlRkNGJUYwRiVGM0YlRjkqLEY7RiVGaG9GJUYtRiVGN0YlRjhGJUYlKjBGJEYlRjtGJUZib0YlRlBGJUYtRiVGMEYlRjNGJUYlKixGO0YlRmJvRiVGUEYlRjdGJUY4RiVGJSosRjtGJUZib0YlRkNGJUZSRiVGM0YlRjkqMEYkRiVGO0YlRmJvRiVGLUYlRjdGJUZSRiVGMEYlRjkqLkYkRiVGaG9GJUZBRiVGQ0YlRjdGJUYzRiVGJSouRiRGJUZob0YlRkFGJUYtRiVGRUYlRjBGJUY5KipGaG9GJUZHRiUpRi1GNUYlRjNGJUYlKixGaG9GJUZHRiVGQ0YlRjdGJUYwRiVGOSouRiRGJUZib0YlRlVGJUZDRiVGN0YlRjNGJUY5Ki5GJEYlRmJvRiVGVUYlRi1GJUZFRiVGMEYlRiUqLEZib0YlRkdGJUZQRiVGQ0YlRjNGJUY5KjBGJEYlRmJvRiVGR0YlRlBGJUYtRiVGN0YlRjBGJUY5Ki5GNUYlRmJvRiVGR0YlRkNGJUY3RiVGUkYlRiUqKkZlb0YlRlVGJUZncEYlRjNGJUY5KixGZW9GJUZVRiVGQ0YlRjdGJUYwRiVGJSosRmVvRiVGQUYlRlBGJUZDRiVGM0YlRiUqMEYkRiVGZW9GJUZBRiVGUEYlRi1GJUY3RiVGMEYlRiUqLkY1RiVGZW9GJUZBRiVGQ0YlRjdGJUZSRiVGOSouRiRGJSZJImFHRig2JEYlRiRGJUZmbkYlRi1GJUYwRiVGM0YlRiUqKkZkcUYlRmZuRiVGN0YlRjhGJUYlKixGNUYlRmRxRiVGO0YlRjhGJUYzRiVGJSoqRmRxRiVGZW9GJUZDRiVGM0YlRjkqLkYkRiVGZHFGJUZlb0YlRi1GJUY3RiVGMEYlRjkqLkYkRiVGZHFGJUZHRiVGLUYlRjBGJUYzRiVGOSoqRmRxRiVGR0YlRjdGJUY4RiVGOSouRiRGJSZGZXE2JEYlRjVGJUZKRiVGLUYlRjBGJUYzRiVGOSoqRl5yRiVGSkYlRjdGJUY4RiVGOSosRjVGJUZeckYlRipGJUY4RiVGM0YlRjkqKkZeckYlRmJvRiVGQ0YlRjNGJUYlKi5GJEYlRl5yRiVGYm9GJUYtRiVGN0YlRjBGJUYlKi5GJEYlRl5yRiVGQUYlRi1GJUYwRiVGM0YlRiUqKkZeckYlRkFGJUY3RiVGOEYlRiUqLkYkRiUmRmVxNiRGJEY1RiVGJkYlRi1GJUYwRiVGM0YlRiUqKkZnckYlRiZGJUY3RiVGOEYlRiUqLEY1RiVGZ3JGJUZLRiVGOEYlRjNGJUYlKipGZ3JGJUZob0YlRkNGJUYzRiVGOSouRiRGJUZnckYlRmhvRiVGLUYlRjdGJUYwRiVGOSouRiRGJUZnckYlRlVGJUYtRiVGMEYlRjNGJUY5KipGZ3JGJUZVRiVGN0YlRjhGJUY5KiomSSJiR0YoRmZxRiVGZm5GJUZDRiVGM0YlRjkqLkYkRiVGYHNGJUZmbkYlRi1GJUY3RiVGMEYlRjkqLkYkRiVGYHNGJUY7RiVGLUYlRjBGJUYzRiVGOSoqRmBzRiVGO0YlRjdGJUY4RiVGOSosRjVGJUZgc0YlRmVvRiVGQ0YlRjdGJUYlKipGYHNGJUZHRiVGQ0YlRjNGJUYlKi5GJEYlRmBzRiVGR0YlRi1GJUY3RiVGMEYlRiUqKiZGYXNGX3JGJUZKRiVGQ0YlRjNGJUYlKi5GJEYlRmlzRiVGSkYlRi1GJUY3RiVGMEYlRiUqLkYkRiVGaXNGJUYqRiVGLUYlRjBGJUYzRiVGJSoqRmlzRiVGKkYlRjdGJUY4RiVGJSosRjVGJUZpc0YlRmJvRiVGQ0YlRjdGJUY5KipGaXNGJUZBRiVGQ0YlRjNGJUY5Ki5GJEYlRmlzRiVGQUYlRi1GJUY3RiVGMEYlRjkqKiZGYXNGaHJGJUYmRiVGQ0YlRjNGJUY5Ki5GJEYlRmF0RiVGJkYlRi1GJUY3RiVGMEYlRjkqLkYkRiVGYXRGJUZLRiVGLUYlRjBGJUYzRiVGOSoqRmF0RiVGS0YlRjdGJUY4RiVGOSosRjVGJUZhdEYlRmhvRiVGQ0YlRjdGJUYlKipGYXRGJUZVRiVGQ0YlRjNGJUYlKi5GJEYlRmF0RiVGVUYlRi1GJUY3RiVGMEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L70" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYkLUZlbjYkUSI2RidGOUY5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYsNiVRJm51bWVyRidGL0YyLUZTNiQtRiM2Ji1GLDYjUSFGJy1GIzYlLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI1EzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieUYnRi9GMkZicUZocUZicUZocUY5RjlGOUZjcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdmYWN0b3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYkLUZlbjYkUSI2RidGOUY5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYsNiVRJm51bWVyRidGL0YyLUZTNiQtRiM2Ji1GLDYjUSFGJy1GIzYlLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI1EzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieUYnRi9GMkZicUZocUZicUZocUY5RjlGOUZjcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZbckY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFxyKiwmSSJmRzYiNiMiIiJGKCZGJTYjIiImRigmSSJwR0YmNiMiIiNGKCkmSSJxR0YmRi5GL0YoJkYyNiMiIiRGKCEiIioqRiRGKEYpRigmRi1GNEYoKUYxRjVGKEYoKixGJEYoJkkiZ0dGJkYqRigpRixGL0YoRjFGKEYzRihGKCosRiRGKEY7RihGLEYoRjhGKEYwRihGNiosJkYlRi5GKCZGJTYjIiIlRihGLEYoRjBGKEYzRihGKCoqRkBGKEZBRihGOEYoRjlGKEY2KipGQEYoJkYlNiMiIidGKCZGLUYnRihGOUYoRigqLEZARihGRkYoRixGKCZGMkYnRihGMEYoRjYqLEZARigmRjxGQkYoRj1GKEYxRihGM0YoRjYqLEZARihGTUYoRixGKEY4RihGMEYoRigqLEZARigmRjxGR0YoRklGKEYsRihGMEYoRjYqLEZARihGUEYoRj1GKEZLRihGMUYoRigqKiZGJUY0RihGKUYoRklGKEY5RihGNiosRlNGKEYpRihGLEYoRktGKEYwRihGKCosRlNGKEY7RihGSUYoRixGKEYwRihGKCosRlNGKEY7RihGPUYoRktGKEYxRihGNiosRkFGKCZGPEYuRihGPUYoRjFGKEYzRihGNiosRkFGKEZYRihGLEYoRjhGKEYwRihGKCosRilGKCZGPEYnRihGPUYoRjFGKEYzRihGKCosRilGKEZlbkYoRixGKEY4RihGMEYoRjYqLEYpRigmRjxGNEYoRklGKEYsRihGMEYoRigqLEYpRihGaG5GKEY9RihGS0YoRjFGKEY2KixGRkYoRlhGKEZJRihGLEYoRjBGKEY2KixGRkYoRlhGKEY9RihGS0YoRjFGKEYoKipGZW5GKEY7RigpRixGNUYoRjNGKEY2KixGZW5GKEY7RihGPUYoRjhGKEYxRihGKCoqRlhGKEZNRihGXW9GKEYzRihGKCosRlhGKEZNRihGPUYoRjhGKEYxRihGNiosRlhGKEZQRihGSUYoRj1GKEYxRihGKCoqRlhGKEZQRihGXW9GKEZLRihGNiosRmhuRihGO0YoRklGKEY9RihGMUYoRjYqKkZobkYoRjtGKEZdb0YoRktGKEYoKiomSSJhR0YmNiRGKEYvRihGU0YoRixGKEYwRihGNiooRmZvRihGRkYoRjlGKEY2KipGZm9GKEZobkYoRj1GKEYxRihGKCoqRmZvRihGUEYoRixGKEYwRihGKCoqJkZnbzYkRihGNUYoRkBGKEYsRihGMEYoRigqKEZdcEYoRilGKEY5RihGKCoqRl1wRihGWEYoRj1GKEYxRihGNioqRl1wRihGO0YoRixGKEYwRihGNioqJkZnbzYkRi9GNUYoRiRGKEYsRihGMEYoRjYqKEZjcEYoRkFGKEY5RihGNioqRmNwRihGZW5GKEY9RihGMUYoRigqKkZjcEYoRk1GKEYsRihGMEYoRigqKiZJImJHRiZGaG9GKEZTRihGPUYoRjFGKEYoKipGaXBGKEZGRihGLEYoRjBGKEYoKihGaXBGKEZobkYoRl1vRihGNioqRmlwRihGUEYoRj1GKEYxRihGNioqJkZqcEZecEYoRkBGKEY9RihGMUYoRjYqKkZfcUYoRilGKEYsRihGMEYoRjYqKEZfcUYoRlhGKEZdb0YoRigqKkZfcUYoRjtGKEY9RihGMUYoRigqKiZGanBGZHBGKEYkRihGPUYoRjFGKEYoKipGZHFGKEZBRihGLEYoRjBGKEYoKihGZHFGKEZlbkYoRl1vRihGNioqRmRxRihGTUYoRj1GKEYxRihGNg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L71" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnfnNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRlA2Ji1GIzYuLUZHNiVRI29wRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRTRVFGJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEjSTFGJ0ZKRk1GXm8tRkc2JVEjSTJGJ0ZKRk1GXm8tRkc2JVEjSTNGJ0ZKRk1GXm8tRkc2JVEjSTRGJ0ZKRk1GXG9GL0YvLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zeby1GUDYmLUYjNigtRkc2JVEkc2VxRidGSkZNLUZQNiQtRiM2K0ZqcC1GUDYkLUYjNiotSSVtc3ViR0YkNiUtRkc2JVEiZkYnRkpGTS1GIzYmLUZHNiVRImlGJ0ZKRk1GXm8tRkc2JVEiakYnRkpGTUYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXm9GYHItRiw2LVEiPUYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZqckZdci1GLDYtUSMuLkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJ0ZELUkjbW5HRiQ2JFEiNkYnRi9GL0YvRl5vRl1yRmZyLUZiczYkUSIxRidGL0Zcc0Zhc0YvRi9GXm8tRiM2JUZqcC1GUDYkLUYjNitGanAtRlA2JC1GIzYqLUZmcTYlLUZHNiVRImdGJ0ZKRk1GW3JGY3JGXm9GYHJGZnJGXXJGXHNGYXNGL0YvRl5vRl1yRmZyRmVzRlxzRmFzRi9GL0YvLUZHNiNRIUYnRi9GL0ZgcEZjcEZcb0YvRi9GXG9GLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnfnNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRlA2Ji1GIzYuLUZHNiVRI29wRidGSkZNLUZQNiQtRiM2JS1GRzYlUSRTRVFGJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEjSTFGJ0ZKRk1GXm8tRkc2JVEjSTJGJ0ZKRk1GXm8tRkc2JVEjSTNGJ0ZKRk1GXm8tRkc2JVEjSTRGJ0ZKRk1GXG9GL0YvLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zeby1GUDYmLUYjNigtRkc2JVEkc2VxRidGSkZNLUZQNiQtRiM2K0ZqcC1GUDYkLUYjNiotSSVtc3ViR0YkNiUtRkc2JVEiZkYnRkpGTS1GIzYmLUZHNiVRImlGJ0ZKRk1GXm8tRkc2JVEiakYnRkpGTUYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXm9GYHItRiw2LVEiPUYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZqckZdci1GLDYtUSMuLkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJ0ZELUkjbW5HRiQ2JFEiNkYnRi9GL0YvRl5vRl1yRmZyLUZiczYkUSIxRidGL0Zcc0Zhc0YvRi9GXm8tRiM2JUZqcC1GUDYkLUYjNitGanAtRlA2JC1GIzYqLUZmcTYlLUZHNiVRImdGJ0ZKRk1GW3JGY3JGXm9GYHJGZnJGXXJGXHNGYXNGL0YvRl5vRl1yRmZyRmVzRlxzRmFzRi9GL0YvLUZHNiNRIUYnRi9GL0ZgcEZjcEZcb0YvRi9GXG9GLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2181" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us compute the MA conditions together with 4 new constraints at a nondegenerate 1-jet (these will be then linear conditions on 2-jets of f,g resp. on 2-jets of a,b (plus 1-jets of p,q) - the parameters; note that in I1,I2,I3,I4 we get a,b,p,q instead of 2-jets of f,g).</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L337" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZobi1GLDYlUSJmRidGL0YyLUZQNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZm42JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZULUZQNiYtRiM2JC1GZm42JFEiMkYnRjlGOUY5RmluRlxvRl9vRmVuRmVvRlQtRlA2Ji1GIzYkLUZmbjYkUSIzRidGOUY5RjlGaW5GXG9GX29GYm9GZW9GVC1GUDYmLUYjNiQtRmZuNiRRIjRGJ0Y5RjlGOUZpbkZcb0Zfb0ZlbkZlb0ZULUZQNiYtRiM2JC1GZm42JFEiNUYnRjlGOUY5RmluRlxvRl9vRmJvRmVvRlQtRlA2Ji1GIzYkLUZmbjYkUSI2RidGOUY5RjlGaW5GXG9GX29GYm9GZW8tRiw2JVEiZ0YnRi9GMkZXRl9vRmJvRmVvRmByRl1wRl9vRmJvRmVvRmByRmRwRl9vRmVuRmVvRmByRltxRl9vRmJvRmVvRmByRmJxRl9vRmJvRmVvRmByRmlxRl9vRmJvRjlGOS9Gam5RInxmckYnL0Zdb1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZobi1GLDYlUSJmRidGL0YyLUZQNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZm42JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZULUZQNiYtRiM2JC1GZm42JFEiMkYnRjlGOUY5RmluRlxvRl9vRmVuRmVvRlQtRlA2Ji1GIzYkLUZmbjYkUSIzRidGOUY5RjlGaW5GXG9GX29GYm9GZW9GVC1GUDYmLUYjNiQtRmZuNiRRIjRGJ0Y5RjlGOUZpbkZcb0Zfb0ZlbkZlb0ZULUZQNiYtRiM2JC1GZm42JFEiNUYnRjlGOUY5RmluRlxvRl9vRmJvRmVvRlQtRlA2Ji1GIzYkLUZmbjYkUSI2RidGOUY5RjlGaW5GXG9GX29GYm9GZW8tRiw2JVEiZ0YnRi9GMkZXRl9vRmJvRmVvRmByRl1wRl9vRmJvRmVvRmByRmRwRl9vRmVuRmVvRmByRltxRl9vRmJvRmVvRmByRmJxRl9vRmJvRmVvRmByRmlxRl9vRmJvRjlGOS9Gam5RInxmckYnL0Zdb1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L333" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVzdWJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjcHRGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiYtRiM2Ji1GLDYlUSNvcEYnRjRGNy1GOzYkLUYjNiQtRiw2JVEkTUFFRidGNEY3RkZGRkYrRkZGRi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGRkZGRkZGKy8lK2V4ZWN1dGFibGVHRkpGRg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVzdWJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjcHRGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiYtRiM2Ji1GLDYlUSNvcEYnRjRGNy1GOzYkLUYjNiQtRiw2JVEkTUFFRidGNEY3RkZGRkYrRkZGRi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGRkZGRkZGKy8lK2V4ZWN1dGFibGVHRkpGRg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PEwvJkkiZkc2IjYkIiIiRigiIiEvJkYlNiRGKCIiI0YpLyZGJTYkRigiIiQsJCZJInBHRiY2I0YoISIiLyZGJTYkRigiIiVGKS8mRiU2JEYoIiImJkkiYUdGJkYsLyZGJTYkRigiIicmRkBGMC8mRiU2JEYtRi1GKS8mRiU2JEYtRjEsJCZGNDYjRi1GNi8mRiU2JEYtRjosJkY/RjZGM0YoLyZGJTYkRi1GPkZNLyZGJTYkRi1GRCwmJkZARktGKCZGNDYjRjFGKC8mRiU2JEYxRjEsJComRi1GKEZlbkYoRjYvJkYlNiRGMUY6LCRGRUY2LyZGJTYkRjFGPiwkRlpGNi8mRiU2JEYxRkRGKS8mRiU2JEY6RjosJComRi1GKEYzRihGKC8mRiU2JEY6Rj5GTS8mRiU2JEY6RkRGZW4vJkYlNiRGPkY+RikvJkYlNiRGPkZERikvJkYlNiRGREZERikvJkkiZ0dGJkYnRikvJkZdcUYsRikvJkZdcUYwLCQmSSJxR0YmRjVGNi8mRl1xRjlGKS8mRl1xRj0mSSJiR0YmRiwvJkZdcUZDJkZqcUYwLyZGXXFGSEYpLyZGXXFGSywkJkZkcUZORjYvJkZdcUZRLCZGaXFGNkZjcUYoLyZGXXFGVUZjci8mRl1xRlgsJiZGanFGS0YoJkZkcUZmbkYoLyZGXXFGaW4sJComRi1GKEZdc0YoRjYvJkZdcUZebywkRl1yRjYvJkZdcUZibywkRlxzRjYvJkZdcUZmb0YpLyZGXXFGaW8sJComRi1GKEZjcUYoRigvJkZdcUZecEZjci8mRl1xRmFwRl1zLyZGXXFGZHBGKS8mRl1xRmdwRikvJkZdcUZqcEYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L280" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRzcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEmc29sdmVGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNiYtRiw2JVEjcHRGJ0ZARkMtRkc2LVEiLEYnRkpGTC9GUEZCRlFGU0ZVRldGWS9GZm5GNy9GaW5RLDAuMzMzMzMzM2VtRictRl5vNiYtRiM2Mi1GLDYlUSNJMUYnRkBGQ0ZccC1GLDYlUSNJMkYnRkBGQ0ZccC1GLDYlUSNJM0YnRkBGQ0ZccC1GLDYlUSNJNEYnRkBGQ0ZccC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGQEZDLUYjNigtSSNtbkdGJDYkUSIyRidGSi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRk4vJSlyZWFkb25seUdGQi8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkovJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGSkZMRk9GUUZTRlVGV0ZZRmBwL0ZpbkY3LUZkcTYlLUYsNiVRInFGJ0ZARkMtRiM2KC1GXHI2JFEiM0YnRkpGX3JGYnJGZHJGZnJGSkZpci1GRzYtUSUmbmU7RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUZkcTYlRmZxRmVzRmlyRlxzLUZkcTYlRmJzRmlxRmlyRkpGSi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGSkZKRkpGSi1GRzYtUSI7RidGSkZMRl9wRlFGU0ZVRldGWUZgcEZobi1GMDYmRjJGNUY4L0Y7UShuZXdsaW5lRidGLy1GRzYtUSIjRidGSkZMRk9GUUZTRlVGV0ZZRmBwRl9zLUYsNiVRJX5zZXFGJ0ZARkMtRl5vNiQtRiM2LS1GLDYlUSVub3BzRidGQEZDLUZebzYkLUYjNiVGPS1GXm82Ji1GIzYkLUYsNiVRImlGJ0ZARkNGSkZKL0ZidFEiW0YnL0ZldFEiXUYnRkpGSkZccEZjdi1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUZccjYkUSIxRidGSi1GRzYtUSMuLkYnRkpGTEZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRidGX3NGaHUtRl5vNiQtRiM2JS1GXm82Ji1GIzYlRj1GYnJGSkZKRmF0RmR0RmJyRkpGSkZickZKRkpGYnJGSg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRzcHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEmc29sdmVGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNiYtRiw2JVEjcHRGJ0ZARkMtRkc2LVEiLEYnRkpGTC9GUEZCRlFGU0ZVRldGWS9GZm5GNy9GaW5RLDAuMzMzMzMzM2VtRictRl5vNiYtRiM2Mi1GLDYlUSNJMUYnRkBGQ0ZccC1GLDYlUSNJMkYnRkBGQ0ZccC1GLDYlUSNJM0YnRkBGQ0ZccC1GLDYlUSNJNEYnRkBGQ0ZccC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGQEZDLUYjNigtSSNtbkdGJDYkUSIyRidGSi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRk4vJSlyZWFkb25seUdGQi8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkovJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGSkZMRk9GUUZTRlVGV0ZZRmBwL0ZpbkY3LUZkcTYlLUYsNiVRInFGJ0ZARkMtRiM2KC1GXHI2JFEiM0YnRkpGX3JGYnJGZHJGZnJGSkZpci1GRzYtUSUmbmU7RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUZkcTYlRmZxRmVzRmlyRlxzLUZkcTYlRmJzRmlxRmlyRkpGSi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGSkZKRkpGSi1GRzYtUSI7RidGSkZMRl9wRlFGU0ZVRldGWUZgcEZobi1GMDYmRjJGNUY4L0Y7UShuZXdsaW5lRidGLy1GRzYtUSIjRidGSkZMRk9GUUZTRlVGV0ZZRmBwRl9zLUYsNiVRJX5zZXFGJ0ZARkMtRl5vNiQtRiM2LS1GLDYlUSVub3BzRidGQEZDLUZebzYkLUYjNiVGPS1GXm82Ji1GIzYkLUYsNiVRImlGJ0ZARkNGSkZKL0ZidFEiW0YnL0ZldFEiXUYnRkpGSkZccEZjdi1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUZccjYkUSIxRidGSi1GRzYtUSMuLkYnRkpGTEZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRidGX3NGaHUtRl5vNiQtRiM2JS1GXm82Ji1GIzYlRj1GYnJGSkZKRmF0RmR0RmJyRkpGSkZickZKRkpGYnJGSg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc3B0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GaW42JFEiMkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GYXAtRiM2Ji1GVzYlLUYsNiVRImJGJ0YvRjItRiM2KEZobkZcby1GaW42JFEiM0YnRjlGZW9GaG9GOUZqby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUZXNiUtRiw2JVEicUYnRi9GMi1GIzYmRmJvRmVvRmhvRjlGam9GOUZlb0Zob0Y5RlxvLUYjNigtRlc2JUZZRmpwRmpvRl1wLUYjNiktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmJxRmRxLUZXNiVGZ3AtRiM2KEZib0Zcb0ZccUZlb0Zob0Y5RmpvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGYnFGZHEtRlc2JS1GLDYlUSJwRidGL0YyRmpxRmpvRl9xLUZXNiVGZ3EtRiM2JkZccUZlb0Zob0Y5RmpvRjlGZW9GaG9GOUZcby1GIzYoLUZXNiVGWUZnckZqb0ZdcC1GIzYnRmJyLUZXNiVGXnNGY3NGam9GZW9GaG9GOUZlb0Zob0Y5RlxvLUYjNigtRlc2JUZncEZmbkZqb0ZdcC1GaW42JEZccEY5RmVvRmhvRjlGXG8tRiM2KEZlcEZdcEZlcEZlb0Zob0Y5RlxvLUYjNihGZXJGXXBGZXJGZW9GaG9GOUZcby1GIzYoRlxzRl1wRlxzRmVvRmhvRjlGXG8tRiM2KEZbdEZdcEZbdEZlb0Zob0Y5RlxvLUYjNihGZXFGXXBGZXFGZW9GaG9GOUZcby1GIzYoRmFzRl1wRmFzRmVvRmhvRjlGZW9GaG9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zlb0Zob0Y5">PCwvJkkiYUc2IjYkIiIiIiIjLCYmSSJiR0YmNiRGKCIiJEYoJkkicUdGJjYjRikhIiIvJkYlRi0sKCZGLDYkRilGLkYyJkkicEdGJkYxRigmRjA2I0YuRjIvJkYlRjcsJCZGOUY7RjIvJkYsRiciIiEvRitGKy9GNkY2L0Y4RjgvRj9GPy9GL0YvL0Y6Rjo=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L350" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRzcHRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjotRjY2JC1GIzYmLUYsNiVRI3B0RidGL0YyRkQtRjY2Ji1GIzYqLUYsNiVRI0kxRidGL0YyRkQtRiw2JVEjSTJGJ0YvRjJGRC1GLDYlUSNJM0YnRi9GMkZELUYsNiVRI0k0RidGL0YyRkhGSC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkhGZnBGSEZIRmZwRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRzcHRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjotRjY2JC1GIzYmLUYsNiVRI3B0RidGL0YyRkQtRjY2Ji1GIzYqLUYsNiVRI0kxRidGL0YyRkQtRiw2JVEjSTJGJ0YvRjJGRC1GLDYlUSNJM0YnRi9GMkZELUYsNiVRI0k0RidGL0YyRkhGSC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkhGZnBGSEZIRmZwRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L359" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjU0xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUYsNiVRI3B0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYyLUYsNiVRI0kxRidGL0YyRltvLUYsNiVRI0kyRidGL0YyRltvLUYsNiVRI0kzRidGL0YyRltvLUYsNiVRI0k0RidGL0YyRltvLUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUZkcDYlLUYsNiVRInFGJ0YvRjItRiM2JC1GXHE2JFEiM0YnRjlGOUZfcS1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZHA2JUZmcEZbckZfcUZicS1GZHA2JUZocUZpcEZfcUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZbby1GUzYmLUYjNiotRmRwNiUtRiw2JVEiYUYnRi9GMi1GIzYmLUZccTYkUSIxRidGOUZbb0ZbcUY5Rl9xRltvLUZkcDYlRmNzLUYjNiZGaHNGW29GXXJGOUZfcUZbby1GZHA2JUZjcy1GIzYmRltxRltvRl1yRjlGX3FGW28tRmRwNiUtRiw2JVEiYkYnRi9GMkZmc0ZfcUY5RjlGZ3JGanJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjU0xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUYsNiVRI3B0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYyLUYsNiVRI0kxRidGL0YyRltvLUYsNiVRI0kyRidGL0YyRltvLUYsNiVRI0kzRidGL0YyRltvLUYsNiVRI0k0RidGL0YyRltvLUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUZkcDYlLUYsNiVRInFGJ0YvRjItRiM2JC1GXHE2JFEiM0YnRjlGOUZfcS1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZHA2JUZmcEZbckZfcUZicS1GZHA2JUZocUZpcEZfcUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZbby1GUzYmLUYjNiotRmRwNiUtRiw2JVEiYUYnRi9GMi1GIzYmLUZccTYkUSIxRidGOUZbb0ZbcUY5Rl9xRltvLUZkcDYlRmNzLUYjNiZGaHNGW29GXXJGOUZfcUZbby1GZHA2JUZjcy1GIzYmRltxRltvRl1yRjlGX3FGW28tRmRwNiUtRiw2JVEiYkYnRi9GMkZmc0ZfcUY5RjlGZ3JGanJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjU0xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEiYUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUZpbjYkUSIyRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZhcC1GIzYmLUZXNiUtRiw2JVEiYkYnRi9GMi1GIzYoRmhuRlxvLUZpbjYkUSIzRidGOUZlb0Zob0Y5RmpvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY3EtRlc2JS1GLDYlUSJxRidGL0YyLUYjNiZGYm9GZW9GaG9GOUZqb0Y5RmVvRmhvRjlGXG8tRiM2KC1GVzYlRllGanBGam9GXXAtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYnFGZHEtRlc2JUZncC1GIzYoRmJvRlxvRlxxRmVvRmhvRjlGam8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZicUZkcS1GVzYlLUYsNiVRInBGJ0YvRjJGanFGam9GX3EtRlc2JUZncS1GIzYmRlxxRmVvRmhvRjlGam9GOUZlb0Zob0Y5RlxvLUYjNigtRlc2JUZZRmdyRmpvRl1wLUYjNidGYnItRlc2JUZec0Zjc0Zqb0Zlb0Zob0Y5RmVvRmhvRjlGXG8tRiM2KC1GVzYlRmdwRmZuRmpvRl1wLUZpbjYkRlxwRjlGZW9GaG9GOUZlb0Zob0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVvRmhvRjk=">PCYvJkkiYUc2IjYkIiIiIiIjLCYmSSJiR0YmNiRGKCIiJEYoJkkicUdGJjYjRikhIiIvJkYlRi0sKCZGLDYkRilGLkYyJkkicEdGJkYxRigmRjA2I0YuRjIvJkYlRjcsJCZGOUY7RjIvJkYsRiciIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L336" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnfnNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRlA2Ji1GIzYuLUZHNiVRI0kxRidGSkZNLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1GRzYlUSNJMkYnRkpGTUZlbi1GRzYlUSNJM0YnRkpGTUZlbi1GRzYlUSNJNEYnRkpGTUZlbi1GIzYqLUklbXN1YkdGJDYlLUZHNiVRInBGJ0ZKRk0tRiM2JC1JI21uR0YkNiRRIjJGJ0YvRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZ282JS1GRzYlUSJxRidGSkZNLUYjNiQtRl9wNiRRIjNGJ0YvRi9GYnAtRiw2LVElJm5lO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZmcS1GZ282JUZpb0ZdcUZicEZlcC1GZ282JUZqcEZccEZicEYvLUZHNiNRIUYnLyUrZXhlY3V0YWJsZUdGNEYvRi8vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVuLUZQNiYtRiM2Oy1GZ282JS1GRzYlUSJhRidGSkZNLUYjNiotRl9wNiRRIjFGJ0YvRmVuRl5wLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRl9yLyUpcmVhZG9ubHlHRkwvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0YvRmJwRmVuLUZnbzYlRl1zLUYjNipGYnNGZW5GX3FGZXNGX3JGaHNGanNGL0ZicEZlbi1GZ282JUZdcy1GIzYqRl5wRmVuRl9xRmVzRl9yRmhzRmpzRi9GYnBGZW4tRmdvNiUtRkc2JVEiYkYnRkpGTUZgc0ZicEZlbi1GZ282JUZndEZfdEZicEZlbi1GZ282JUZndEZjdEZicEZlbi1GZ282JUZpby1GIzYoRmJzRmVzRl9yRmhzRmpzRi9GYnBGZW4tRmdvNiVGaW8tRiM2KEZecEZlc0ZfckZoc0Zqc0YvRmJwRmVuLUZnbzYlRmlvLUYjNihGX3FGZXNGX3JGaHNGanNGL0ZicEZlbi1GZ282JUZqcEZgdUZicEZlbi1GZ282JUZqcEZkdUZicEZlbi1GZ282JUZqcEZodUZicEZfckYvRi9GYXJGZHJGX3JGL0YvRl9yRi8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnfnNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRlA2Ji1GIzYuLUZHNiVRI0kxRidGSkZNLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1GRzYlUSNJMkYnRkpGTUZlbi1GRzYlUSNJM0YnRkpGTUZlbi1GRzYlUSNJNEYnRkpGTUZlbi1GIzYqLUklbXN1YkdGJDYlLUZHNiVRInBGJ0ZKRk0tRiM2JC1JI21uR0YkNiRRIjJGJ0YvRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZ282JS1GRzYlUSJxRidGSkZNLUYjNiQtRl9wNiRRIjNGJ0YvRi9GYnAtRiw2LVElJm5lO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZmcS1GZ282JUZpb0ZdcUZicEZlcC1GZ282JUZqcEZccEZicEYvLUZHNiNRIUYnLyUrZXhlY3V0YWJsZUdGNEYvRi8vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVuLUZQNiYtRiM2Oy1GZ282JS1GRzYlUSJhRidGSkZNLUYjNiotRl9wNiRRIjFGJ0YvRmVuRl5wLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRl9yLyUpcmVhZG9ubHlHRkwvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0YvRmJwRmVuLUZnbzYlRl1zLUYjNipGYnNGZW5GX3FGZXNGX3JGaHNGanNGL0ZicEZlbi1GZ282JUZdcy1GIzYqRl5wRmVuRl9xRmVzRl9yRmhzRmpzRi9GYnBGZW4tRmdvNiUtRkc2JVEiYkYnRkpGTUZgc0ZicEZlbi1GZ282JUZndEZfdEZicEZlbi1GZ282JUZndEZjdEZicEZlbi1GZ282JUZpby1GIzYoRmJzRmVzRl9yRmhzRmpzRi9GYnBGZW4tRmdvNiVGaW8tRiM2KEZecEZlc0ZfckZoc0Zqc0YvRmJwRmVuLUZnbzYlRmlvLUYjNihGX3FGZXNGX3JGaHNGanNGL0ZicEZlbi1GZ282JUZqcEZgdUZicEZlbi1GZ282JUZqcEZkdUZicEZlbi1GZ282JUZqcEZodUZicEZfckYvRi9GYXJGZHJGX3JGL0YvRl9yRi8=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L368" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEjSTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGW3BGSEZIRkRGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiYtRiw2JVEjSTJGJ0YvRjJGRC1Gam42JUZcby1GIzYmRmFvRkRGZW9GSEZob0ZIRkhGSEZIRkRGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiYtRiw2JVEjSTNGJ0YvRjJGREZocEZIRkhGSEZIRkQtRiM2JUYrLUY2NiQtRiM2JUY6LUY2NiQtRiM2Ji1GLDYlUSNJNEYnRi9GMkZERmhwRkhGSEZIRkhGSC1GLDYjUSFGJ0ZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEjSTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGW3BGSEZIRkRGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiYtRiw2JVEjSTJGJ0YvRjJGRC1Gam42JUZcby1GIzYmRmFvRkRGZW9GSEZob0ZIRkhGSEZIRkRGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiYtRiw2JVEjSTNGJ0YvRjJGREZocEZIRkhGSEZIRkQtRiM2JUYrLUY2NiQtRiM2JUY6LUY2NiQtRiM2Ji1GLDYlUSNJNEYnRi9GMkZERmhwRkhGSEZIRkhGSC1GLDYjUSFGJ0ZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZALyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQC8lJmZlbmNlR0ZHLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmluLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2KC1GLjYlLUYxNiVRImZGJ0Y0RjdGOkZIRkstRi42JS1GMTYlUSJwRidGNEY3RjpGSEZLRi1GQC1GTDYtUSIrRidGQEZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmFwLUYjNiYtRi42JUZlby1GIzYmLUY9NiRRIjZGJ0ZARkJGRUZARkhGSy1JKG1zdWJzdXBHRiQ2J0YwRjotRj02JFEiMkYnRkAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZKRkhGQC1GTDYtUSgmbWludXM7RidGQEZPRlFGU0ZVRldGWUZlbkZgcEZicC1GIzYmLUYuNiUtRjE2JVEiZ0YnRjRGN0Y6RkhGSy1GXXE2J0Zqb0Y6Rl9xRmJxRkhGQEZkcS1GIzYoLUYuNiVGW3JGZ3BGSEZLRmhvRktGLUZARkBGQEZALUZMNi1RIixGJ0ZARk8vRlJGNkZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4zMzMzMzMzZW1GJy1GIzYxLUZMNi1RKiZ1bWludXMwO0YnRkBGT0ZRRlNGVUZXRllGZW5GYHBGYnAtRiM2KEZjb0ZLLUYuNiVGam8tRiM2JkZfcUZCRkVGQEZIRktGXHFGQEZkcS1GIzYsRl9xRktGY29GS0Zob0ZLLUYuNiVGMEZjc0ZIRktGLUZARmRxLUYjNipGPEZLRmVwRktGZ3NGS0ZccUZARl1wLUYjNixGX3FGS0ZpcUZLRmFzRktGaG9GS0YtRkBGXXAtRiM2KEZpcUZLRl5yRktGZ3NGQEZdcC1GIzYoRmJyRktGYXNGS0ZccUZARl1wLUYjNixGX3FGS0ZickZLRmhvRktGZ3NGS0YtRkBGQEZkci1GIzYwLUYjNixGX3FGS0Zjb0ZLRmFzRktGZ3NGS0YtRkBGXXAtRiM2KEZjb0ZLRmhvRkstRl1xNidGMEZjc0ZfcUZicUZIRkBGXXAtRiM2KkY8RktGZXBGS0ZpdEZLRi1GQEZkcS1GIzYoRmlxRkstRl1xNidGam9GY3NGX3FGYnFGSEZLRi1GQEZkcS1GIzYsRl9xRktGaXFGS0Zhc0ZLRmhvRktGZ3NGQEZkcS1GIzYsRl9xRktGYnJGS0Zhc0ZLRmdzRktGLUZARmRxLUYjNihGYnJGS0Zob0ZLRml0RkBGQEZkci1GIzYnRlxzLUYjNiZGZ3NGSy1GXW82JC1GIzYqLUYjNihGY29GS0Zhc0ZLRmdzRkBGXXAtRiM2JkZlcEZLRml0RkBGZHEtRiM2JkZpcUZLRl91RkBGZHEtRiM2KEZickZLRmFzRktGZ3NGQEZARkBGQEZCRkVGQEZCRkVGQA==">NiYqJiZJInFHNiI2IyIiJCIiIiwqKigmSSJmR0YmRidGKSZJInBHRiZGJ0YpRiRGKUYpKiYmRi02IyIiJ0YpKUYkIiIjRilGKSomJkkiZ0dGJkYnRikpRi5GNUYpISIiKigmRjhGMkYpRi5GKUYkRilGOkYpLDAqKEYsRikmRi82I0Y1RilGNEYpRjoqLEY1RilGLEYpRi5GKSZGJUZARilGJEYpRjoqKkYoRilGMUYpRkJGKUY0RilGOiosRjVGKUY3RilGP0YpRi5GKUYkRilGKSooRjdGKUY5RilGQkYpRikqKEY8RilGP0YpRjRGKUYpKixGNUYpRjxGKUYuRilGQkYpRiRGKUYpLDAqLEY1RilGLEYpRj9GKUZCRilGJEYpRikqKEYsRilGLkYpKUZCRjVGKUYpKipGKEYpRjFGKUZLRilGJEYpRikqKEY3RikpRj9GNUYpRiRGKUY6KixGNUYpRjdGKUY/RilGLkYpRkJGKUY6KixGNUYpRjxGKUY/RilGQkYpRiRGKUY6KihGPEYpRi5GKUZLRilGOiwkKiZGQkYpLCoqKEYsRilGP0YpRkJGKUYpKiZGMUYpRktGKUYpKiZGN0YpRk5GKUY6KihGPEYpRj9GKUZCRilGOkYpRjo=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L334" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L312" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRMVBvbHlub21pYWxJZGVhbHNGJ0YvRjIvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYtUSI6RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUrZXhlY3V0YWJsZUdGRUY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRMVBvbHlub21pYWxJZGVhbHNGJ0YvRjIvRjNRJ25vcm1hbEYnRj0tSSNtb0dGJDYtUSI6RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUrZXhlY3V0YWJsZUdGRUY9</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L314" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSURGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNwdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Ki1GLDYlUSNJMUYnRi9GMkZfby1GLDYlUSNJMkYnRi9GMkZfby1GLDYlUSNJM0YnRi9GMkZfby1GLDYlUSNJNEYnRi9GMkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUY5RjlGOUY5L0ZocFEnJmxhbmc7RicvRltxUScmcmFuZztGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSURGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNwdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Ki1GLDYlUSNJMUYnRi9GMkZfby1GLDYlUSNJMkYnRi9GMkZfby1GLDYlUSNJM0YnRi9GMkZfby1GLDYlUSNJNEYnRi9GMkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUY5RjlGOUY5L0ZocFEnJmxhbmc7RicvRltxUScmcmFuZztGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L310" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUYjNictRiw2JVEqSWRlYWxJbmZvRidGL0YyLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1GLDYlUSpWYXJpYWJsZXNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRI0lERidGL0YyRkZGRkZGRjovJStleGVjdXRhYmxlR0ZKRkZGRi1GQzYtUSIsRidGRkZIL0ZMRjFGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYnRjotRiM2JS1GLDYlUTZNYXhpbWFsSW5kZXBlbmRlbnRTZXRGJ0YvRjJGaW5GRkY6RmBvRkZGRkZib0YrLUY2NiQtRiM2JkY6Rj1GOkZGRkYtRkM2LVEoJm1pbnVzO0YnRkZGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GaXAtRiM2JS1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyRmluRkZGOkZgb0ZG">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUYjNictRiw2JVEqSWRlYWxJbmZvRidGL0YyLUkjbW9HRiQ2LVEjOi1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1GLDYlUSpWYXJpYWJsZXNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRI0lERidGL0YyRkZGRkZGRjovJStleGVjdXRhYmxlR0ZKRkZGRi1GQzYtUSIsRidGRkZIL0ZMRjFGTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYnRjotRiM2JS1GLDYlUTZNYXhpbWFsSW5kZXBlbmRlbnRTZXRGJ0YvRjJGaW5GRkY6RmBvRkZGRkZib0YrLUY2NiQtRiM2JkY6Rj1GOkZGRkYtRkM2LVEoJm1pbnVzO0YnRkZGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GaXAtRiM2JS1GLDYlUTFIaWxiZXJ0RGltZW5zaW9uRidGL0YyRmluRkZGOkZgb0ZG</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI4RidGL0YyLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiUiIzUiIikiIiM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L311" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE+flBTMyYjODc4ODtQcmltZURlY29tcG9zaXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GRzYlUSNJREYnRkpGTUYvRi8vJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE+flBTMyYjODc4ODtQcmltZURlY29tcG9zaXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GRzYlUSNJREYnRkpGTUYvRi8vJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-output="false" labelreference="L342" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L341" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L315" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">trial for linearizable (but nonlinear) eqn</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L78" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjRmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN1MkYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEjdjNGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1GLDYlUSN1M0YnRi9GMkZSLUYsNiVRI3YyRidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0dnRidGL0YyRjUtRiw2JVEjdTFGJ0YvRjJGUkZeb0ZlbkZPRlItRiw2JVEjdjFGJ0YvRjJGYW8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjRmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN1MkYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEjdjNGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1GLDYlUSN1M0YnRi9GMkZSLUYsNiVRI3YyRidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0dnRidGL0YyRjUtRiw2JVEjdTFGJ0YvRjJGUkZeb0ZlbkZPRlItRiw2JVEjdjFGJ0YvRjJGYW8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-output="false" labelreference="L358" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1JI21uR0YkNiRRIjZGJ0Y5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYtLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2JUZbcEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KC1GLDYlUSNGZkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmVvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOUZnci1GYHE2JS1GLDYlUSJnRidGL0YyLUYjNiRGW3BGOUZncUZqcUZdci1GUDYkLUYjNictRiw2JVEjR2dGJ0YvRjJGZ3JGXXMtRlA2JkZddEY5RmRzRmZzRjlGOUZXRjlGOUZZRmZuRmluRlxvRmhvLUYsNiVRImpGJ0YvRjJGaG8tRjY2L1ElZnJvbUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GW3BGaG9GXnBGaG9GYXBGaG9GZXBGaG9GK0Y1RitGaG9GaHBGaG8tRlA2Ji1GIzYsLUZgcTYlRmJxLUYjNiZGW3BGZ3JGaHRGOUZncUZqcUZdci1GUDYkLUYjNipGZHJGZ3JGXXNGZnRGZ3ItRiM2JUZdcy1GUDYmLUYjNiRGaHRGOUY5RmRzRmZzRjlGVEY5RjlGZ3ItRmBxNiVGanNGZHVGZ3FGanFGXXItRlA2JC1GIzYqRmN0RmdyRl1zRmZ0RmdyRmp1RlRGOUY5RjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZmdkZpbkZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1JI21uR0YkNiRRIjZGJ0Y5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zob0YrRjVGK0Zoby1GNjYvUSZ1bmlvbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRlA2Ji1GIzYtLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2JUZbcEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KC1GLDYlUSNGZkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmVvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOUZnci1GYHE2JS1GLDYlUSJnRidGL0YyLUYjNiRGW3BGOUZncUZqcUZdci1GUDYkLUYjNictRiw2JVEjR2dGJ0YvRjJGZ3JGXXMtRlA2JkZddEY5RmRzRmZzRjlGOUZXRjlGOUZZRmZuRmluRlxvRmhvLUYsNiVRImpGJ0YvRjJGaG8tRjY2L1ElZnJvbUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GW3BGaG9GXnBGaG9GYXBGaG9GZXBGaG9GK0Y1RitGaG9GaHBGaG8tRlA2Ji1GIzYsLUZgcTYlRmJxLUYjNiZGW3BGZ3JGaHRGOUZncUZqcUZdci1GUDYkLUYjNipGZHJGZ3JGXXNGZnRGZ3ItRiM2JUZdcy1GUDYmLUYjNiRGaHRGOUY5RmRzRmZzRjlGVEY5RjlGZ3ItRmBxNiVGanNGZHVGZ3FGanFGXXItRlA2JC1GIzYqRmN0RmdyRl1zRmZ0RmdyRmp1RlRGOUY5RjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZmdkZpbkZXRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L357" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldG1wMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJHRtcEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJE1BRUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wRjlGOUZiby1GUzYmLUYjNjotSSVtc3ViR0YkNiUtRiw2JVEiYUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGYm8tRlxxNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Ziby1GZHA2JUZmcC1GIzYmRltxRmJvLUZccTYkUSIzRidGOUY5RmJxRmJvLUZkcDYlRmZwLUYjNiZGX3FGYm9GaXFGOUZicUZiby1GZHA2JS1GLDYlUSJiRidGL0YyRmlwRmJxRmJvLUZkcDYlRmJyRmdxRmJxRmJvLUZkcDYlRmJyRl5yRmJxRmJvLUZkcDYlLUYsNiVRInBGJ0YvRjItRiM2JEZbcUY5RmJxRmJvLUZkcDYlRltzLUYjNiRGX3FGOUZicUZiby1GZHA2JUZbcy1GIzYkRmlxRjlGYnFGYm8tRmRwNiUtRiw2JVEicUYnRi9GMkZec0ZicUZiby1GZHA2JUZqc0Zic0ZicUZiby1GZHA2JUZqc0Zmc0ZicUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1wRjlGOUZdcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldG1wMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJHRtcEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJE1BRUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wRjlGOUZiby1GUzYmLUYjNjotSSVtc3ViR0YkNiUtRiw2JVEiYUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGYm8tRlxxNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Ziby1GZHA2JUZmcC1GIzYmRltxRmJvLUZccTYkUSIzRidGOUY5RmJxRmJvLUZkcDYlRmZwLUYjNiZGX3FGYm9GaXFGOUZicUZiby1GZHA2JS1GLDYlUSJiRidGL0YyRmlwRmJxRmJvLUZkcDYlRmJyRmdxRmJxRmJvLUZkcDYlRmJyRl5yRmJxRmJvLUZkcDYlLUYsNiVRInBGJ0YvRjItRiM2JEZbcUY5RmJxRmJvLUZkcDYlRltzLUYjNiRGX3FGOUZicUZiby1GZHA2JUZbcy1GIzYkRmlxRjlGYnFGYm8tRmRwNiUtRiw2JVEicUYnRi9GMkZec0ZicUZiby1GZHA2JUZqc0Zic0ZicUZiby1GZHA2JUZqc0Zmc0ZicUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1wRjlGOUZdcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldG1wMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjwtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRmluNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmFwLUZpbjYkRlxwRjlGZW9GaG9GOUZcby1GIzYoLUZXNiVGWS1GIzYoRmhuRlxvLUZpbjYkUSIzRidGOUZlb0Zob0Y5RmpvRl1wRmNwRmVvRmhvRjlGXG8tRiM2KC1GVzYlRlktRiM2KEZib0Zcb0ZbcUZlb0Zob0Y5RmpvRl1wRmhuRmVvRmhvRjlGXG8tRiM2KC1GVzYlLUYsNiVRImJGJ0YvRjJGZm5Gam9GXXBGaG5GZW9GaG9GOUZcby1GIzYoLUZXNiVGaHFGaXBGam9GXXBGY3BGZW9GaG9GOUZcby1GIzYoLUZXNiVGaHFGYnFGam9GXXBGY3BGZW9GaG9GOUZcby1GIzYoLUZXNiUtRiw2JVEicEYnRi9GMi1GIzYmRmhuRmVvRmhvRjlGam9GXXBGY3BGZW9GaG9GOUZcby1GIzYoLUZXNiVGZ3ItRiM2JkZib0Zlb0Zob0Y5RmpvRl1wRmNwRmVvRmhvRjlGXG8tRiM2KC1GVzYlRmdyLUYjNiZGW3FGZW9GaG9GOUZqb0ZdcEZjcEZlb0Zob0Y5RlxvLUYjNigtRlc2JS1GLDYlUSJxRidGL0YyRmpyRmpvRl1wRmNwRmVvRmhvRjlGXG8tRiM2KC1GVzYlRlx0RmBzRmpvRl1wRmNwRmVvRmhvRjlGXG8tRiM2KC1GVzYlRlx0RmZzRmpvRl1wRmNwRmVvRmhvRjlGZW9GaG9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zlb0Zob0Y5">PC4vJkkiYUc2IjYkIiIiIiIjIiIhLyZGJTYkRigiIiRGKi8mRiU2JEYpRi5GKC8mSSJiR0YmRidGKC8mRjRGLUYqLyZGNEYxRiovJkkicEdGJjYjRihGKi8mRjs2I0YpRiovJkY7NiNGLkYqLyZJInFHRiZGPEYqLyZGRUY/RiovJkZFRkJGKg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L356" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXRtcDJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYnLUYsNiVRJHRtcEYnRi9GMkY9LUY2NiYtRiM2Ky1GLDYlUSNJMUYnRi9GMkY9LUYsNiVRI0kyRidGL0YyRj0tRiw2JVEjSTNGJ0YvRjJGPS1GLDYlUSNJNEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zpb0ZBRkFGaW9GQUZBRmlvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXRtcDJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRistRjY2JC1GIzYnLUYsNiVRJHRtcEYnRi9GMkY9LUY2NiYtRiM2Ky1GLDYlUSNJMUYnRi9GMkY9LUYsNiVRI0kyRidGL0YyRj0tRiw2JVEjSTNGJ0YvRjJGPS1GLDYlUSNJNEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zpb0ZBRkFGaW9GQUZBRmlvRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L369" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L355" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Check if the four equations above coincide with the four equations from prolongation-projection</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L353" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNigtSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiMkYnRkMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRktGQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RIj1GJ0ZDRkkvRk1GS0ZORlBGUkZURlYvRllRLDAuMjc3Nzc3OGVtRicvRmZuRmhvLUYsNiYtRjE2JS1GNDYlUSJiRidGN0Y6LUYsNihGP0ZFLUZANiRRIjNGJ0ZDRltvRl5vRkNGYG8tRkY2LVEoJm1pbnVzO0YnRkNGSUZmb0ZORlBGUkZURlYvRllRLDAuMjIyMjIyMmVtRicvRmZuRmpwLUYxNiUtRjQ2JVEicUYnRjdGOi1GLDYmRmhuRltvRl5vRkNGYG9GQ0Zbb0Zeb0ZDRkUtRiw2KC1GMTYlRjNGYXBGYG9GY28tRiw2KS1GRjYtUSomdW1pbnVzMDtGJ0ZDRklGZm9GTkZQRlJGVEZWRmlwRltxLUYxNiVGXnAtRiw2KEZobkZFRmNwRltvRl5vRkNGYG8tRkY2LVEiK0YnRkNGSUZmb0ZORlBGUkZURlZGaXBGW3EtRjE2JS1GNDYlUSJwRidGN0Y6RmFxRmBvRmZwLUYxNiVGXnEtRiw2JkZjcEZbb0Zeb0ZDRmBvRkNGW29GXm9GQ0ZFLUYsNigtRjE2JUYzRl5yRmBvRmNvLUYsNidGaXEtRjE2JUZlckZqckZgb0Zbb0Zeb0ZDRltvRl5vRkNGRS1GLDYoLUYxNiVGXnBGPUZgb0Zjby1GQDYkRmJvRkNGW29GXm9GQ0Zbb0Zeb0ZDRkMvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCYvJkkiYUc2IjYkIiIiIiIjLCYmSSJiR0YmNiRGKCIiJEYoJkkicUdGJjYjRikhIiIvJkYlRi0sKCZGLDYkRilGLkYyJkkicEdGJkYxRigmRjA2I0YuRjIvJkYlRjcsJCZGOUY7RjIvJkYsRiciIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNigtSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiMkYnRkMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRktGQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZGNi1RIj1GJ0ZDRkkvRk1GS0ZORlBGUkZURlYvRllRLDAuMjc3Nzc3OGVtRicvRmZuRmhvLUYsNiYtRjE2JS1GNDYlUSJiRidGN0Y6LUYsNihGP0ZFLUZANiRRIjNGJ0ZDRltvRl5vRkNGYG8tRkY2LVEoJm1pbnVzO0YnRkNGSUZmb0ZORlBGUkZURlYvRllRLDAuMjIyMjIyMmVtRicvRmZuRmpwLUYxNiUtRjQ2JVEicUYnRjdGOi1GLDYmRmhuRltvRl5vRkNGYG9GQ0Zbb0Zeb0ZDRkUtRiw2KC1GMTYlRjNGYXBGYG9GY28tRiw2KS1GRjYtUSomdW1pbnVzMDtGJ0ZDRklGZm9GTkZQRlJGVEZWRmlwRltxLUYxNiVGXnAtRiw2KEZobkZFRmNwRltvRl5vRkNGYG8tRkY2LVEiK0YnRkNGSUZmb0ZORlBGUkZURlZGaXBGW3EtRjE2JS1GNDYlUSJwRidGN0Y6RmFxRmBvRmZwLUYxNiVGXnEtRiw2JkZjcEZbb0Zeb0ZDRmBvRkNGW29GXm9GQ0ZFLUYsNigtRjE2JUYzRl5yRmBvRmNvLUYsNidGaXEtRjE2JUZlckZqckZgb0Zbb0Zeb0ZDRltvRl5vRkNGRS1GLDYoLUYxNiVGXnBGPUZgb0Zjby1GQDYkRmJvRkNGW29GXm9GQ0Zbb0Zeb0ZDRkMvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCYvJkkiYUc2IjYkIiIiIiIjLCYmSSJiR0YmNiRGKCIiJEYoJkkicUdGJjYjRikhIiIvJkYlRi0sKCZGLDYkRilGLkYyJkkicEdGJkYxRigmRjA2I0YuRjIvJkYlRjcsJCZGOUY7RjIvJkYsRiciIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L367" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEkWUVTRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIhRidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4xMTExMTExZW1GJy8lJ3JzcGFjZUdGT0YyLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEkWUVTRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSIhRidGMi9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4xMTExMTExZW1GJy8lJ3JzcGFjZUdGT0YyLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y8</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkWUVTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiIUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjExMTExMTFlbUYnLyUncnNwYWNlR0ZMLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkqZmFjdG9yaWFsRyUqcHJvdGVjdGVkRzYjSSRZRVNHNiI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="false" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L13" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L12" drawlabel="true" applyint="true" applyrational="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><RTable handle="8446744078217714134">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjE3NzE0MTM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjZm8iMCImIiIiIiIhRidGJ0YnRidGJ0YnRidGJ0YnRidGJ0YnRiclI3UxR0YmRidGJ0YnRidGJ0YnRidGJ0YnRidGJ0YnRiclI3YxR0YnRidGJkYnRidGJ0YnRidGJ0YnRidGJ0YnRiclI3UyR0YnRiZGJ0YnRidGJ0YnRidGJ0YnRidGJ0YnRiclI3YyR0YnRidGJ0YmRidGJ0YnRidGJ0YnRidGJ0YnRidGJQ==</RTable>
</Worksheet>

==> anc/DFKN-2017-SL6-action.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    144828,       4096]
NotebookOptionsPosition[    137750,       3876]
NotebookOutlinePosition[    138167,       3892]
CellTagsIndexPosition[    138124,       3889]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook accompanies the paper B.Doubrov, \
E.Ferapontov, B.Kruglikov, V.Novikov \[OpenCurlyDoubleQuote]Integrable \
systems in 4D associated with sixfolds in Gr(4,6)\[CloseCurlyDoubleQuote].",
 FontColor->RGBColor[0., 0.6666666666666666, 0.]]], "Text",
 CellChangeTimes->{{3.702627049268612*^9, 3.702627066724617*^9}, {
   3.702627118820676*^9, 3.702627161316924*^9}, {3.702627269269045*^9, 
   3.7026272986290913`*^9}, 3.70262737419735*^9, {3.7026276075579*^9, 
   3.702627608725792*^9}}],

Cell[TextData[StyleBox["We compute the action of SL6 on the system equations \
on linear degeneracy and show it acts transitively: from one equation we \
derive all 20 equations of the system.",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.702627394071048*^9, 3.702627432549408*^9}, {
  3.7026274934934683`*^9, 3.702627553285602*^9}, {3.702631965679137*^9, 
  3.7026320127991056`*^9}, {3.702632044367309*^9, 3.702632047087268*^9}, {
  3.70263213260747*^9, 3.7026321350395327`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"List", " ", "of", " ", "generators", " ", "of", " ", "SL6"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.702219078632374*^9, 3.702219086545287*^9}, {
  3.702632138367684*^9, 3.7026321471037683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X11", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X11", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "x1"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "x4"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031567988585854`*^9, 3.5031568100242243`*^9}, {
  3.5031755436834383`*^9, 3.503175580731557*^9}, {3.702632150623885*^9, 
  3.702632191215914*^9}, {3.702632514560234*^9, 3.702632555312502*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X12", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X12", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "x1"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "x4"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031563316608634`*^9, 3.503156369470026*^9}, {
  3.5031756213058777`*^9, 3.5031756346606417`*^9}, {3.702632157183989*^9, 
  3.70263215891177*^9}, {3.7026321976480303`*^9, 3.702632202063972*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X13", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X13", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "x1"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "x4"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031564315375757`*^9, 3.503156451324708*^9}, {
  3.503175656859911*^9, 3.503175677586097*^9}, {3.702632162303795*^9, 
  3.70263216415984*^9}, {3.702632205375719*^9, 3.7026322091680517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X14", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X14", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "x1"}], ";", 
      RowBox[{"\[Eta]2", "=", "x4"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503156750939845*^9, 3.5031567708889856`*^9}, {
  3.503175680128242*^9, 3.5031756836474433`*^9}, {3.70263216766409*^9, 
  3.702632169615638*^9}, {3.702632211695838*^9, 3.702632214544035*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X21", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X21", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "x2"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "x5"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503415009799116*^9, 3.503415039443812*^9}, {
  3.702632216608122*^9, 3.702632226704071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X22", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X22", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "x2"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "x5"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.5031567765133076`*^9, {3.5031569169313393`*^9, 3.5031569349853716`*^9}, {
   3.5031756860665817`*^9, 3.503175689948804*^9}, {3.702632228208025*^9, 
   3.702632235855691*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X23", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X23", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "x2"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "x5"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503156945958999*^9, 3.503156962144925*^9}, {
  3.5031756928249683`*^9, 3.5031756970942125`*^9}, {3.702632236912034*^9, 
  3.702632243440082*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X24", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X24", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "x2"}], ";", 
      RowBox[{"\[Eta]2", "=", "x5"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503156963966029*^9, 3.503156997040921*^9}, {
  3.5031756997003613`*^9, 3.5031757047486506`*^9}, {3.702632244671804*^9, 
  3.702632251568034*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X31", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X31", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "x3"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "x6"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5034150498814087`*^9, 3.5034150642442303`*^9}, {
  3.702632253007972*^9, 3.7026322595040197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X32", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X32", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "x3"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "x6"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5034150709846163`*^9, 3.503415086515504*^9}, {
  3.702632260976099*^9, 3.702632266832037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X33", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X33", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "x3"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "x6"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503173043890458*^9, 3.503173071398031*^9}, {
  3.503175763347002*^9, 3.5031757681232753`*^9}, {3.702632268320117*^9, 
  3.702632301088016*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X34", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X34", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "x3"}], ";", 
      RowBox[{"\[Eta]2", "=", "x6"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031730852538238`*^9, 3.503173098197564*^9}, {
  3.503175811704768*^9, 3.503175817754114*^9}, {3.7026323024481297`*^9, 
  3.7026323110400143`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X41", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X41", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "f"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "g"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031731146615057`*^9, 3.503173132846546*^9}, {
  3.5031758202032537`*^9, 3.503175825486556*^9}, {3.702632312336033*^9, 
  3.702632322400156*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X42", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X42", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "f"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "g"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031731392079096`*^9, 3.5031731520926466`*^9}, {
  3.5031758304388394`*^9, 3.503175835832148*^9}, {3.702632323663974*^9, 
  3.702632329407896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X43", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X43", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "f"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "g"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031731561758804`*^9, 3.503173168011557*^9}, {
  3.5031758380442743`*^9, 3.503175842265516*^9}, {3.702632330656012*^9, 
  3.702632337103953*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "X44", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"X44", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "f"}], ";", 
      RowBox[{"\[Eta]2", "=", "g"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031562545924554`*^9, 3.503156255045481*^9}, {
  3.503173177953126*^9, 3.5031731846475086`*^9}, {3.5031758446036496`*^9, 
  3.5031758483788657`*^9}, {3.702632338608074*^9, 3.702632344848073*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "L11", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"L11", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "x1"}], ";", 
      RowBox[{"\[Xi]2", "=", "x2"}], ";", 
      RowBox[{"\[Xi]3", "=", "x3"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "f"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031732024015245`*^9, 3.5031732307371445`*^9}, {
  3.5031758511080217`*^9, 3.5031758564193254`*^9}, {3.702632345984077*^9, 
  3.70263235174411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "L12", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"L12", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "x1"}], ";", 
      RowBox[{"\[Xi]5", "=", "x2"}], ";", 
      RowBox[{"\[Xi]6", "=", "x3"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "f"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031562669941645`*^9, 3.5031562674961934`*^9}, {
  3.503175862128652*^9, 3.503175866238887*^9}, {3.702632352992086*^9, 
  3.702632359424171*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "L21", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"L21", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "x4"}], ";", 
      RowBox[{"\[Xi]2", "=", "x5"}], ";", 
      RowBox[{"\[Xi]3", "=", "x6"}], ";", 
      RowBox[{"\[Xi]4", "=", "0"}], ";", 
      RowBox[{"\[Xi]5", "=", "0"}], ";", 
      RowBox[{"\[Xi]6", "=", "0"}], ";", 
      RowBox[{"\[Eta]1", "=", "g"}], ";", 
      RowBox[{"\[Eta]2", "=", "0"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503156276121687*^9, 3.5031562766947193`*^9}, {
  3.503175868495016*^9, 3.503175872398239*^9}, {3.702632360528201*^9, 
  3.7026323663681383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "L22", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"L22", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", "0"}], ";", 
      RowBox[{"\[Xi]2", "=", "0"}], ";", 
      RowBox[{"\[Xi]3", "=", "0"}], ";", 
      RowBox[{"\[Xi]4", "=", "x4"}], ";", 
      RowBox[{"\[Xi]5", "=", "x5"}], ";", 
      RowBox[{"\[Xi]6", "=", "x6"}], ";", 
      RowBox[{"\[Eta]1", "=", "0"}], ";", 
      RowBox[{"\[Eta]2", "=", "g"}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031732396166525`*^9, 3.503173277634827*^9}, {
  3.5031758752514024`*^9, 3.5031758786745987`*^9}, {3.70263236937609*^9, 
  3.7026323748801317`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "P1", " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"P1", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"x1", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"x1", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"x1", " ", "x3"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"x4", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"x4", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"x4", " ", "x3"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"x1", " ", "f"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"x4", " ", "f"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.502638510197113*^9, 3.502638561315037*^9}, {
   3.502639091762377*^9, 3.502639098132741*^9}, {3.502719337515583*^9, 
   3.5027193764288087`*^9}, {3.502742088377858*^9, 3.5027421493353443`*^9}, {
   3.5027434448334427`*^9, 3.5027434755401993`*^9}, {3.5027435145514307`*^9, 
   3.5027435830873504`*^9}, {3.5027441732481055`*^9, 3.502744254882775*^9}, {
   3.5028830145770206`*^9, 3.5028831313126974`*^9}, {3.502883266319419*^9, 
   3.5028832841794405`*^9}, {3.5028835173807793`*^9, 
   3.5028835259062667`*^9}, {3.5028892975953884`*^9, 
   3.5028893120532155`*^9}, {3.503175880918727*^9, 3.5031758848979545`*^9}, {
   3.702632376975976*^9, 3.702632389552116*^9}, 3.7026324207523947`*^9, 
   3.7026325637765903`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "P2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P2", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"x2", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"x2", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"x2", " ", "x3"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"x5", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"x5", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"x5", " ", "x3"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"x2", " ", "f"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"x5", " ", "f"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.50317492497505*^9, 3.50317496169515*^9}, {
  3.5031758902362595`*^9, 3.5031758939734735`*^9}, {3.702632566896665*^9, 
  3.7026325767526417`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "P3", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P3", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"x3", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"x3", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"x3", " ", "x3"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"x6", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"x6", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"x6", " ", "x3"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"x3", " ", "f"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"x6", " ", "f"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031749749529085`*^9, 3.5031750009693966`*^9}, {
  3.5031758959985895`*^9, 3.5031758994197845`*^9}, {3.702632579552639*^9, 
  3.7026325853127728`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "P4", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"P4", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"f", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"f", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"f", " ", "x3"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"g", " ", "x1"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"g", " ", "x2"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"g", " ", "x3"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"f", " ", "f"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"g", " ", "f"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.503175008785844*^9, 3.503175050192212*^9}, {
  3.503175902941986*^9, 3.50317590632018*^9}, {3.7026325872646933`*^9, 
  3.7026325925606833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Q1", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Q1", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"x1", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"x1", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"x1", " ", "x6"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"x4", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"x4", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"x4", " ", "x6"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"x1", " ", "g"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"x4", " ", "g"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5028893129812684`*^9, 3.5028893194106364`*^9}, {
  3.503175071911454*^9, 3.503175079109866*^9}, {3.5031759084323006`*^9, 
  3.503175912924557*^9}, {3.702632597152759*^9, 3.702632609040634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Q2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Q2", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"x2", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"x2", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"x2", " ", "x6"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"x5", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"x5", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"x5", " ", "x6"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"x2", " ", "g"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"x5", " ", "g"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031750890604353`*^9, 3.503175124081438*^9}, {
  3.503175917193802*^9, 3.503175920680001*^9}, {3.7026326147207193`*^9, 
  3.702632623184676*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Q3", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Q3", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"x3", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"x3", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"x3", " ", "x6"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"x6", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"x6", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"x6", " ", "x6"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"x3", " ", "g"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"x6", " ", "g"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031751375012054`*^9, 3.503175160516522*^9}, {
  3.5031759224641027`*^9, 3.5031759257582912`*^9}, {3.7026326251207533`*^9, 
  3.702632634112895*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Q4", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Q4", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]1", "=", 
       RowBox[{"f", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]2", "=", 
       RowBox[{"f", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]3", "=", 
       RowBox[{"f", " ", "x6"}]}], ";", 
      RowBox[{"\[Xi]4", "=", 
       RowBox[{"g", " ", "x4"}]}], ";", 
      RowBox[{"\[Xi]5", "=", 
       RowBox[{"g", " ", "x5"}]}], ";", 
      RowBox[{"\[Xi]6", "=", 
       RowBox[{"g", " ", "x6"}]}], ";", 
      RowBox[{"\[Eta]1", "=", 
       RowBox[{"f", " ", "g"}]}], ";", 
      RowBox[{"\[Eta]2", "=", 
       RowBox[{"g", " ", "g"}]}], ";"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5031751719501762`*^9, 3.5031752044100323`*^9}, {
  3.503175929368498*^9, 3.503175932955703*^9}, {3.702632636640624*^9, 
  3.7026326435368433`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"exp", ",", "x1"}], "]"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f"}], "]"}], "f1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g"}], "]"}], "g1"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f1"}], "]"}], "f11"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f2"}], "]"}], "f12"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f3"}], "]"}], "f13"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f4"}], "]"}], "f14"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f5"}], "]"}], "f15"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f6"}], "]"}], "f16"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g1"}], "]"}], "g11"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g2"}], "]"}], "g12"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g3"}], "]"}], "g13"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g4"}], "]"}], "g14"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g5"}], "]"}], "g15"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g6"}], "]"}], "g16"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"exp", ",", "x2"}], "]"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f"}], "]"}], "f2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g"}], "]"}], "g2"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f1"}], "]"}], "f12"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f2"}], "]"}], "f22"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f3"}], "]"}], "f23"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f4"}], "]"}], "f24"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f5"}], "]"}], "f25"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f6"}], "]"}], "f26"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g1"}], "]"}], "g12"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g2"}], "]"}], "g22"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g3"}], "]"}], "g23"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g4"}], "]"}], "g24"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g5"}], "]"}], "g25"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g6"}], "]"}], "g26"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D3", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"exp", ",", "x3"}], "]"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f"}], "]"}], "f3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g"}], "]"}], "g3"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f1"}], "]"}], "f13"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f2"}], "]"}], "f23"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f3"}], "]"}], "f33"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f4"}], "]"}], "f34"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f5"}], "]"}], "f35"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f6"}], "]"}], "f36"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g1"}], "]"}], "g13"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g2"}], "]"}], "g23"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g3"}], "]"}], "g33"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g4"}], "]"}], "g34"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g5"}], "]"}], "g35"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g6"}], "]"}], "g36"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D4", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"exp", ",", "x4"}], "]"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f"}], "]"}], "f4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g"}], "]"}], "g4"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f1"}], "]"}], "f14"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f2"}], "]"}], "f24"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f3"}], "]"}], "f34"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f4"}], "]"}], "f44"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f5"}], "]"}], "f45"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f6"}], "]"}], "f46"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g1"}], "]"}], "g14"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g2"}], "]"}], "g24"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g3"}], "]"}], "g34"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g4"}], "]"}], "g44"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g5"}], "]"}], "g45"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g6"}], "]"}], "g46"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D5", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"exp", ",", "x5"}], "]"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f"}], "]"}], "f5"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g"}], "]"}], "g5"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f1"}], "]"}], "f15"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f2"}], "]"}], "f25"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f3"}], "]"}], "f35"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f4"}], "]"}], "f45"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f5"}], "]"}], "f55"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f6"}], "]"}], "f56"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g1"}], "]"}], "g15"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g2"}], "]"}], "g25"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g3"}], "]"}], "g35"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g4"}], "]"}], "g45"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g5"}], "]"}], "g55"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g6"}], "]"}], "g56"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D6", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"exp", ",", "x6"}], "]"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f"}], "]"}], "f6"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g"}], "]"}], "g6"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f1"}], "]"}], "f16"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f2"}], "]"}], "f26"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f3"}], "]"}], "f36"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f4"}], "]"}], "f46"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f5"}], "]"}], "f56"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "f6"}], "]"}], "f66"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g1"}], "]"}], "g16"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g2"}], "]"}], "g26"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g3"}], "]"}], "g36"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g4"}], "]"}], "g46"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g5"}], "]"}], "g56"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"exp", ",", "g6"}], "]"}], "g66"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.50263860700365*^9, 3.502638859019065*^9}, {
   3.5026389079788647`*^9, 3.5026390072765446`*^9}, {3.5026394504308915`*^9, 
   3.502639475970352*^9}, {3.5026395124174366`*^9, 3.5026395242121115`*^9}, 
   3.702632648049294*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtDef", "[", "var_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"var", ";", 
     RowBox[{"\[Zeta]11", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Eta]1", "]"}], "-", 
       RowBox[{"f1", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f2", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f3", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f4", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f5", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f6", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]12", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Eta]1", "]"}], "-", 
       RowBox[{"f1", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f2", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f3", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f4", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f5", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f6", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]13", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Eta]1", "]"}], "-", 
       RowBox[{"f1", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f2", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f3", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f4", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f5", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f6", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]14", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Eta]1", "]"}], "-", 
       RowBox[{"f1", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f2", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f3", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f4", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f5", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f6", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]15", "=", 
      RowBox[{
       RowBox[{"D5", "[", "\[Eta]1", "]"}], "-", 
       RowBox[{"f1", " ", 
        RowBox[{"D5", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f2", " ", 
        RowBox[{"D5", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f3", " ", 
        RowBox[{"D5", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f4", " ", 
        RowBox[{"D5", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f5", " ", 
        RowBox[{"D5", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f6", " ", 
        RowBox[{"D5", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]16", "=", 
      RowBox[{
       RowBox[{"D6", "[", "\[Eta]1", "]"}], "-", 
       RowBox[{"f1", " ", 
        RowBox[{"D6", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f2", " ", 
        RowBox[{"D6", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f3", " ", 
        RowBox[{"D6", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f4", " ", 
        RowBox[{"D6", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f5", " ", 
        RowBox[{"D6", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f6", " ", 
        RowBox[{"D6", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]21", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Eta]2", "]"}], "-", 
       RowBox[{"g1", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g2", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g4", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g5", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g6", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]22", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Eta]2", "]"}], "-", 
       RowBox[{"g1", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g2", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g4", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g5", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g6", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]23", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Eta]2", "]"}], "-", 
       RowBox[{"g1", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g2", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g4", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g5", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g6", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]24", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Eta]2", "]"}], "-", 
       RowBox[{"g1", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g2", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g4", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g5", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g6", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]25", "=", 
      RowBox[{
       RowBox[{"D5", "[", "\[Eta]2", "]"}], "-", 
       RowBox[{"g1", " ", 
        RowBox[{"D5", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g2", " ", 
        RowBox[{"D5", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"D5", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g4", " ", 
        RowBox[{"D5", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g5", " ", 
        RowBox[{"D5", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g6", " ", 
        RowBox[{"D5", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]26", "=", 
      RowBox[{
       RowBox[{"D6", "[", "\[Eta]2", "]"}], "-", 
       RowBox[{"g1", " ", 
        RowBox[{"D6", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g2", " ", 
        RowBox[{"D6", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g3", " ", 
        RowBox[{"D6", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g4", " ", 
        RowBox[{"D6", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g5", " ", 
        RowBox[{"D6", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g6", " ", 
        RowBox[{"D6", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]111", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]11", "]"}], "-", 
       RowBox[{"f11", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f12", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f13", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f14", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f15", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]112", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]12", "]"}], "-", 
       RowBox[{"f12", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f22", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f23", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f24", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]113", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]13", "]"}], "-", 
       RowBox[{"f13", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f23", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f33", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]114", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]14", "]"}], "-", 
       RowBox[{"f14", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f24", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f44", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]115", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]15", "]"}], "-", 
       RowBox[{"f15", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f55", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]116", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]16", "]"}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f66", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]122", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]12", "]"}], "-", 
       RowBox[{"f12", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f22", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f23", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f24", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]123", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]13", "]"}], "-", 
       RowBox[{"f13", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f23", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f33", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]124", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]14", "]"}], "-", 
       RowBox[{"f14", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f24", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f44", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]125", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]15", "]"}], "-", 
       RowBox[{"f15", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f55", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]126", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]16", "]"}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f66", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]133", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]13", "]"}], "-", 
       RowBox[{"f13", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f23", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f33", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]134", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]14", "]"}], "-", 
       RowBox[{"f14", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f24", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f44", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]135", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]15", "]"}], "-", 
       RowBox[{"f15", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f55", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]136", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]16", "]"}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f66", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]144", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Zeta]14", "]"}], "-", 
       RowBox[{"f14", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f24", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f34", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f44", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]145", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Zeta]15", "]"}], "-", 
       RowBox[{"f15", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f55", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]146", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Zeta]16", "]"}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f66", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]155", "=", 
      RowBox[{
       RowBox[{"D5", "[", "\[Zeta]15", "]"}], "-", 
       RowBox[{"f15", " ", 
        RowBox[{"D5", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f25", " ", 
        RowBox[{"D5", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f35", " ", 
        RowBox[{"D5", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f45", " ", 
        RowBox[{"D5", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f55", " ", 
        RowBox[{"D5", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D5", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]156", "=", 
      RowBox[{
       RowBox[{"D5", "[", "\[Zeta]16", "]"}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D5", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D5", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D5", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D5", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D5", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f66", " ", 
        RowBox[{"D5", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]166", "=", 
      RowBox[{
       RowBox[{"D6", "[", "\[Zeta]16", "]"}], "-", 
       RowBox[{"f16", " ", 
        RowBox[{"D6", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"f26", " ", 
        RowBox[{"D6", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"f36", " ", 
        RowBox[{"D6", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"f46", " ", 
        RowBox[{"D6", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"f56", " ", 
        RowBox[{"D6", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"f66", " ", 
        RowBox[{"D6", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]211", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]21", "]"}], "-", 
       RowBox[{"g11", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g12", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g13", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g14", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g15", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]212", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]22", "]"}], "-", 
       RowBox[{"g12", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g22", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g23", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g24", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]213", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]23", "]"}], "-", 
       RowBox[{"g13", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g23", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g33", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]214", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]24", "]"}], "-", 
       RowBox[{"g14", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g24", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g44", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]215", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]25", "]"}], "-", 
       RowBox[{"g15", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g55", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]216", "=", 
      RowBox[{
       RowBox[{"D1", "[", "\[Zeta]26", "]"}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D1", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D1", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D1", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D1", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D1", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g66", " ", 
        RowBox[{"D1", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]222", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]22", "]"}], "-", 
       RowBox[{"g12", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g22", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g23", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g24", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]223", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]23", "]"}], "-", 
       RowBox[{"g13", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g23", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g33", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]224", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]24", "]"}], "-", 
       RowBox[{"g14", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g24", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g44", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]225", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]25", "]"}], "-", 
       RowBox[{"g15", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g55", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]226", "=", 
      RowBox[{
       RowBox[{"D2", "[", "\[Zeta]26", "]"}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D2", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D2", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D2", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D2", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D2", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g66", " ", 
        RowBox[{"D2", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]233", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]23", "]"}], "-", 
       RowBox[{"g13", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g23", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g33", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]234", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]24", "]"}], "-", 
       RowBox[{"g14", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g24", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g44", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]235", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]25", "]"}], "-", 
       RowBox[{"g15", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g55", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]236", "=", 
      RowBox[{
       RowBox[{"D3", "[", "\[Zeta]26", "]"}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D3", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D3", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D3", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D3", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D3", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g66", " ", 
        RowBox[{"D3", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]244", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Zeta]24", "]"}], "-", 
       RowBox[{"g14", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g24", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g34", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g44", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]245", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Zeta]25", "]"}], "-", 
       RowBox[{"g15", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g55", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]246", "=", 
      RowBox[{
       RowBox[{"D4", "[", "\[Zeta]26", "]"}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D4", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D4", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D4", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D4", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D4", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g66", " ", 
        RowBox[{"D4", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]255", "=", 
      RowBox[{
       RowBox[{"D5", "[", "\[Zeta]25", "]"}], "-", 
       RowBox[{"g15", " ", 
        RowBox[{"D5", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g25", " ", 
        RowBox[{"D5", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g35", " ", 
        RowBox[{"D5", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g45", " ", 
        RowBox[{"D5", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g55", " ", 
        RowBox[{"D5", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D5", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]256", "=", 
      RowBox[{
       RowBox[{"D5", "[", "\[Zeta]26", "]"}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D5", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D5", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D5", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D5", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D5", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g66", " ", 
        RowBox[{"D5", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Zeta]266", "=", 
      RowBox[{
       RowBox[{"D6", "[", "\[Zeta]26", "]"}], "-", 
       RowBox[{"g16", " ", 
        RowBox[{"D6", "[", "\[Xi]1", "]"}]}], "-", 
       RowBox[{"g26", " ", 
        RowBox[{"D6", "[", "\[Xi]2", "]"}]}], "-", 
       RowBox[{"g36", " ", 
        RowBox[{"D6", "[", "\[Xi]3", "]"}]}], "-", 
       RowBox[{"g46", " ", 
        RowBox[{"D6", "[", "\[Xi]4", "]"}]}], "-", 
       RowBox[{"g56", " ", 
        RowBox[{"D6", "[", "\[Xi]5", "]"}]}], "-", 
       RowBox[{"g66", " ", 
        RowBox[{"D6", "[", "\[Xi]6", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"R", "[", "exp_", "]"}], ":=", 
      RowBox[{
       RowBox[{"\[Xi]1", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "x1"}], "]"}]}], "+", 
       RowBox[{"\[Xi]2", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "x2"}], "]"}]}], "+", 
       RowBox[{"\[Xi]3", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "x3"}], "]"}]}], "+", 
       RowBox[{"\[Xi]4", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "x4"}], "]"}]}], "+", 
       RowBox[{"\[Xi]5", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "x5"}], "]"}]}], "+", 
       RowBox[{"\[Xi]6", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "x6"}], "]"}]}], "+", 
       RowBox[{"\[Eta]1", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f"}], "]"}]}], "+", 
       RowBox[{"\[Eta]2", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]11", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f1"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]12", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f2"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]13", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f3"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]14", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f4"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]15", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f5"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]16", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f6"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]21", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g1"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]22", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g2"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]23", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g3"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]24", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g4"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]25", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g5"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]26", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g6"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]111", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f11"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]112", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f12"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]113", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f13"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]114", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f14"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]115", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f15"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]116", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f16"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]122", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f22"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]123", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f23"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]124", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f24"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]125", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f25"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]126", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f26"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]133", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f33"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]134", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f34"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]135", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f35"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]136", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f36"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]144", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f44"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]145", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f45"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]146", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f46"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]155", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f55"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]156", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f56"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]166", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "f66"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]211", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g11"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]212", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g12"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]213", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g13"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]214", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g14"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]215", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g15"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]216", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g16"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]222", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g22"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]223", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g23"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]224", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g24"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]225", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g25"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]226", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g26"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]233", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g33"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]234", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g34"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]235", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g35"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]236", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g36"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]244", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g44"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]245", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g45"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]246", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g46"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]255", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g55"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]256", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g56"}], "]"}]}], "+", 
       RowBox[{"\[Zeta]266", " ", 
        RowBox[{"D", "[", 
         RowBox[{"exp", ",", "g66"}], "]"}]}]}]}], ";"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5026385704765606`*^9, 3.5026385837563205`*^9}, {
  3.5026390248135476`*^9, 3.502639183200607*^9}, {3.502639251557516*^9, 
  3.5026392785380597`*^9}, {3.5026393238526516`*^9, 3.5026393278338795`*^9}, {
  3.502639536715827*^9, 3.5026396139712453`*^9}, {3.503175945786437*^9, 
  3.503176010111116*^9}, {3.70263265357298*^9, 3.702632663557084*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Fa", "\[Rule]", "f1"}], ",", 
     RowBox[{"Fb", "\[Rule]", "f2"}], ",", 
     RowBox[{"Fc", "\[Rule]", "f3"}], ",", 
     RowBox[{"Fp", "\[Rule]", "f4"}], ",", 
     RowBox[{"Fq", "\[Rule]", "f5"}], ",", 
     RowBox[{"Fr", "\[Rule]", "f6"}], ",", 
     RowBox[{"Ga", "\[Rule]", "g1"}], ",", 
     RowBox[{"Gb", "\[Rule]", "g2"}], ",", 
     RowBox[{"Gc", "\[Rule]", "g3"}], ",", 
     RowBox[{"Gp", "\[Rule]", "g4"}], ",", 
     RowBox[{"Gq", "\[Rule]", "g5"}], ",", 
     RowBox[{"Gr", "\[Rule]", "g6"}], ",", 
     RowBox[{"Faa", "\[Rule]", "f11"}], ",", 
     RowBox[{"Fab", "\[Rule]", "f12"}], ",", 
     RowBox[{"Fac", "\[Rule]", "f13"}], ",", 
     RowBox[{"Fap", "\[Rule]", "f14"}], ",", 
     RowBox[{"Faq", "\[Rule]", "f15"}], ",", 
     RowBox[{"Far", "\[Rule]", "f16"}], ",", 
     RowBox[{"Fbb", "\[Rule]", "f22"}], ",", 
     RowBox[{"Fbc", "\[Rule]", "f23"}], ",", 
     RowBox[{"Fbp", "\[Rule]", "f24"}], ",", 
     RowBox[{"Fbq", "\[Rule]", "f25"}], ",", 
     RowBox[{"Fbr", "\[Rule]", "f26"}], ",", 
     RowBox[{"Fcc", "\[Rule]", "f33"}], ",", 
     RowBox[{"Fcp", "\[Rule]", "f34"}], ",", 
     RowBox[{"Fcq", "\[Rule]", "f35"}], ",", 
     RowBox[{"Fcr", "\[Rule]", "f36"}], ",", 
     RowBox[{"Fpp", "\[Rule]", "f44"}], ",", 
     RowBox[{"Fpq", "\[Rule]", "f45"}], ",", 
     RowBox[{"Fpr", "\[Rule]", "f46"}], ",", 
     RowBox[{"Fqq", "\[Rule]", "f55"}], ",", 
     RowBox[{"Fqr", "\[Rule]", "f56"}], ",", 
     RowBox[{"Frr", "\[Rule]", "f66"}], ",", 
     RowBox[{"Gaa", "\[Rule]", "g11"}], ",", 
     RowBox[{"Gab", "\[Rule]", "g12"}], ",", 
     RowBox[{"Gac", "\[Rule]", "g13"}], ",", 
     RowBox[{"Gap", "\[Rule]", "g14"}], ",", 
     RowBox[{"Gaq", "\[Rule]", "g15"}], ",", 
     RowBox[{"Gar", "\[Rule]", "g16"}], ",", 
     RowBox[{"Gbb", "\[Rule]", "g22"}], ",", 
     RowBox[{"Gbc", "\[Rule]", "g23"}], ",", 
     RowBox[{"Gbp", "\[Rule]", "g24"}], ",", 
     RowBox[{"Gbq", "\[Rule]", "g25"}], ",", 
     RowBox[{"Gbr", "\[Rule]", "g26"}], ",", 
     RowBox[{"Gcc", "\[Rule]", "g33"}], ",", 
     RowBox[{"Gcp", "\[Rule]", "g34"}], ",", 
     RowBox[{"Gcq", "\[Rule]", "g35"}], ",", 
     RowBox[{"Gcr", "\[Rule]", "g36"}], ",", 
     RowBox[{"Gpp", "\[Rule]", "g44"}], ",", 
     RowBox[{"Gpq", "\[Rule]", "g45"}], ",", 
     RowBox[{"Gpr", "\[Rule]", "g46"}], ",", 
     RowBox[{"Gqq", "\[Rule]", "g55"}], ",", 
     RowBox[{"Gqr", "\[Rule]", "g56"}], ",", 
     RowBox[{"Grr", "\[Rule]", "g66"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.502718888732914*^9, 3.5027191396502657`*^9}, 
   3.7026326697929173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"factorlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"killfactor", ",", "Listable"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", 
    RowBox[{"a_", " ", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"killfactor", "[", "a", "]"}], " ", 
    RowBox[{"killfactor", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"killfactor", "[", 
   RowBox[{"a_", "^", "_"}], "]"}], ":=", "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"factorlist", ",", "a"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", "a"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"IntegerQ", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "a_", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f11"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f12"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f13"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f14"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f15"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f16"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f22"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f23"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f24"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f25"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f26"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f33"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f34"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f35"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f36"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f44"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f45"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f46"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f55"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f56"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "f66"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "Gaa"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "Gab"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "Gac"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "Gap"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "Gaq"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "Gar"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g11"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g12"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g13"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g14"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g15"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g16"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g22"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g23"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g24"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g25"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g26"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g33"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g34"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g35"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g36"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g44"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g45"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g46"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g55"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g56"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "g66"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"killfactor", "[", "0", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.502893431459832*^9, 3.502893432034865*^9}, 
   3.702632671920906*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "a", " ", "nondegenerate", " ", "point", " ", "in", " ", "the", " ", 
     "first", " ", "jets"}], ";", " ", 
    RowBox[{
    "this", " ", "can", " ", "be", " ", "substituted", " ", "wlog", " ", 
     "due", " ", "to", " ", "the", " ", "transitivity", " ", "arguments", " ",
      "of", " ", "the", " ", "paper"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pt", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f1", "\[Rule]", 
       RowBox[{"-", "5"}]}], ",", 
      RowBox[{"f2", "\[Rule]", "1"}], ",", 
      RowBox[{"f3", "\[Rule]", "2"}], ",", 
      RowBox[{"f4", "\[Rule]", "1"}], ",", 
      RowBox[{"f5", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"f6", "\[Rule]", "3"}], ",", 
      RowBox[{"g1", "\[Rule]", 
       RowBox[{"-", "4"}]}], ",", 
      RowBox[{"g2", "\[Rule]", "7"}], ",", 
      RowBox[{"g3", "\[Rule]", "1"}], ",", 
      RowBox[{"g4", "\[Rule]", "1"}], ",", 
      RowBox[{"g5", "\[Rule]", 
       RowBox[{"-", "5"}]}], ",", 
      RowBox[{"g6", "\[Rule]", "4"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.702203848902487*^9, 3.702203871257333*^9}, {
  3.7022039426872997`*^9, 3.7022039653413563`*^9}, {3.7022191124963284`*^9, 
  3.7022191160641537`*^9}, {3.7026326766088543`*^9, 3.702632721025114*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "20", " ", "Linear", " ", "degeneracy", " ", "equations", " ", "at", " ", 
    "the", " ", "point"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sol", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f33", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"484", " ", "f11"}], "9"]}], "-", 
        FractionBox[
         RowBox[{"572", " ", "f12"}], "9"], "+", 
        FractionBox[
         RowBox[{"44", " ", "f13"}], "3"], "-", 
        FractionBox[
         RowBox[{"169", " ", "f22"}], "9"], "+", 
        FractionBox[
         RowBox[{"26", " ", "f23"}], "3"]}]}], ",", 
      RowBox[{"f36", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"352", " ", "f11"}], "9"], "+", 
        FractionBox[
         RowBox[{"560", " ", "f12"}], "9"], "-", 
        FractionBox[
         RowBox[{"16", " ", "f13"}], "3"], "-", 
        FractionBox[
         RowBox[{"484", " ", "f14"}], "9"], "-", 
        FractionBox[
         RowBox[{"286", " ", "f15"}], "9"], "+", 
        FractionBox[
         RowBox[{"22", " ", "f16"}], "3"], "+", 
        FractionBox[
         RowBox[{"208", " ", "f22"}], "9"], "-", 
        FractionBox[
         RowBox[{"16", " ", "f23"}], "3"], "-", 
        FractionBox[
         RowBox[{"286", " ", "f24"}], "9"], "-", 
        FractionBox[
         RowBox[{"169", " ", "f25"}], "9"], "+", 
        FractionBox[
         RowBox[{"13", " ", "f26"}], "3"], "+", 
        FractionBox[
         RowBox[{"22", " ", "f34"}], "3"], "+", 
        FractionBox[
         RowBox[{"13", " ", "f35"}], "3"]}]}], ",", 
      RowBox[{"f55", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "f44"}], "-", 
        RowBox[{"2", " ", "f45"}]}]}], ",", 
      RowBox[{"f56", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"16", " ", "f14"}], "3"]}], "-", 
        FractionBox[
         RowBox[{"16", " ", "f15"}], "3"], "-", 
        FractionBox[
         RowBox[{"16", " ", "f24"}], "3"], "-", 
        FractionBox[
         RowBox[{"16", " ", "f25"}], "3"], "+", 
        RowBox[{"3", " ", "f44"}], "+", 
        RowBox[{"3", " ", "f45"}], "-", "f46"}]}], ",", 
      RowBox[{"f66", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"256", " ", "f11"}], "9"]}], "-", 
        FractionBox[
         RowBox[{"512", " ", "f12"}], "9"], "+", 
        FractionBox[
         RowBox[{"992", " ", "f14"}], "9"], "+", 
        FractionBox[
         RowBox[{"704", " ", "f15"}], "9"], "-", 
        FractionBox[
         RowBox[{"32", " ", "f16"}], "3"], "-", 
        FractionBox[
         RowBox[{"256", " ", "f22"}], "9"], "+", 
        FractionBox[
         RowBox[{"704", " ", "f24"}], "9"], "+", 
        FractionBox[
         RowBox[{"416", " ", "f25"}], "9"], "-", 
        FractionBox[
         RowBox[{"32", " ", "f26"}], "3"], "-", 
        FractionBox[
         RowBox[{"32", " ", "f34"}], "3"], "-", 
        FractionBox[
         RowBox[{"32", " ", "f35"}], "3"], "-", 
        RowBox[{"9", " ", "f44"}], "+", 
        RowBox[{"6", " ", "f46"}]}]}], ",", 
      RowBox[{"g14", "\[Rule]", 
       RowBox[{
        RowBox[{"4", " ", "f11"}], "+", 
        RowBox[{"6", " ", "f14"}], "+", 
        RowBox[{"2", " ", "f44"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "g11"}], "4"]}]}], ",", 
      RowBox[{"g22", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"147", " ", "f11"}], "8"], "+", 
        RowBox[{"21", " ", "f12"}], "+", 
        RowBox[{"6", " ", "f22"}], "-", 
        FractionBox[
         RowBox[{"49", " ", "g11"}], "16"], "-", 
        FractionBox[
         RowBox[{"7", " ", "g12"}], "2"]}]}], ",", 
      RowBox[{"g23", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"721", " ", "f11"}], "24"]}], "-", 
        FractionBox[
         RowBox[{"215", " ", "f12"}], "6"], "+", 
        FractionBox[
         RowBox[{"21", " ", "f13"}], "2"], "-", 
        FractionBox[
         RowBox[{"32", " ", "f22"}], "3"], "+", 
        RowBox[{"6", " ", "f23"}], "-", 
        FractionBox[
         RowBox[{"7", " ", "g11"}], "16"], "-", 
        FractionBox["g12", "4"], "-", 
        FractionBox[
         RowBox[{"7", " ", "g13"}], "4"]}]}], ",", 
      RowBox[{"g24", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"27", " ", "f11"}], "8"], "+", 
        RowBox[{"8", " ", "f12"}], "+", 
        RowBox[{"6", " ", "f15"}], "+", 
        RowBox[{"6", " ", "f24"}], "-", 
        FractionBox[
         RowBox[{"3", " ", "f44"}], "2"], "+", 
        RowBox[{"4", " ", "f45"}], "-", 
        FractionBox[
         RowBox[{"9", " ", "g11"}], "16"], "-", 
        FractionBox[
         RowBox[{"3", " ", "g12"}], "2"], "-", "g15"}]}], ",", 
      RowBox[{"g25", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"63", " ", "f11"}], "8"]}], "-", 
        RowBox[{"9", " ", "f12"}], "-", 
        FractionBox["f22", "2"], "+", 
        RowBox[{"6", " ", "f25"}], "-", 
        FractionBox[
         RowBox[{"7", " ", "f44"}], "2"], "-", 
        RowBox[{"7", " ", "f45"}], "+", 
        FractionBox[
         RowBox[{"21", " ", "g11"}], "16"], "+", 
        FractionBox[
         RowBox[{"3", " ", "g12"}], "2"]}]}], ",", 
      RowBox[{"g33", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4165", " ", "f11"}], "72"]}], "-", 
        FractionBox[
         RowBox[{"616", " ", "f12"}], "9"], "+", 
        FractionBox[
         RowBox[{"49", " ", "f13"}], "3"], "-", 
        FractionBox[
         RowBox[{"182", " ", "f22"}], "9"], "+", 
        FractionBox[
         RowBox[{"28", " ", "f23"}], "3"], "-", 
        FractionBox["g11", "16"], "-", 
        FractionBox["g13", "2"]}]}], ",", 
      RowBox[{"g34", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"75", " ", "f11"}], "8"]}], "+", 
        RowBox[{"8", " ", "f13"}], "-", 
        RowBox[{"16", " ", "f14"}], "+", 
        RowBox[{"6", " ", "f16"}], "+", 
        RowBox[{"6", " ", "f34"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "f44"}], "2"], "+", 
        RowBox[{"4", " ", "f46"}], "-", 
        FractionBox[
         RowBox[{"7", " ", "g11"}], "16"], "-", 
        FractionBox[
         RowBox[{"3", " ", "g13"}], "2"], "-", "g16"}]}], ",", 
      RowBox[{"g35", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"59", " ", "f11"}], "2"], "+", 
        RowBox[{"35", " ", "f12"}], "-", 
        RowBox[{"9", " ", "f13"}], "-", 
        FractionBox[
         RowBox[{"112", " ", "f14"}], "3"], "-", 
        FractionBox[
         RowBox[{"112", " ", "f15"}], "3"], "+", 
        RowBox[{"16", " ", "f22"}], "-", "f23", "-", 
        FractionBox[
         RowBox[{"112", " ", "f24"}], "3"], "-", 
        FractionBox[
         RowBox[{"64", " ", "f25"}], "3"], "+", 
        RowBox[{"6", " ", "f26"}], "+", 
        RowBox[{"6", " ", "f35"}], "+", 
        RowBox[{"10", " ", "f44"}], "-", "f45", "-", 
        RowBox[{"7", " ", "f46"}], "-", 
        FractionBox["g11", "4"], "-", 
        FractionBox["g12", "2"], "+", 
        FractionBox[
         RowBox[{"3", " ", "g13"}], "2"], "-", "g26"}]}], ",", 
      RowBox[{"g36", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"857", " ", "f11"}], "24"], "+", 
        FractionBox[
         RowBox[{"170", " ", "f12"}], "3"], "-", 
        FractionBox[
         RowBox[{"13", " ", "f13"}], "3"], "-", 
        FractionBox[
         RowBox[{"488", " ", "f14"}], "9"], "-", 
        FractionBox[
         RowBox[{"308", " ", "f15"}], "9"], "+", 
        FractionBox[
         RowBox[{"20", " ", "f16"}], "3"], "+", 
        FractionBox[
         RowBox[{"131", " ", "f22"}], "6"], "-", 
        FractionBox[
         RowBox[{"13", " ", "f23"}], "3"], "-", 
        FractionBox[
         RowBox[{"308", " ", "f24"}], "9"], "-", 
        FractionBox[
         RowBox[{"182", " ", "f25"}], "9"], "+", 
        FractionBox[
         RowBox[{"14", " ", "f26"}], "3"], "+", 
        FractionBox[
         RowBox[{"20", " ", "f34"}], "3"], "+", 
        FractionBox[
         RowBox[{"14", " ", "f35"}], "3"], "+", 
        FractionBox[
         RowBox[{"3", " ", "f44"}], "2"], "-", "f46", "-", 
        FractionBox["g11", "16"], "-", 
        FractionBox["g13", "2"]}]}], ",", 
      RowBox[{"g44", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "f11"}], "2"]}], "-", 
        RowBox[{"2", " ", "f14"}], "+", 
        FractionBox["g11", "4"]}]}], ",", 
      RowBox[{"g45", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"9", " ", "f11"}], "16"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "f12"}], "2"], "-", "f15", "-", "f24", "+", 
        FractionBox[
         RowBox[{"3", " ", "g11"}], "32"], "+", 
        FractionBox["g12", "4"]}]}], ",", 
      RowBox[{"g46", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "f11"}], "16"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "f13"}], "2"], "-", "f16", "-", "f34", "+", 
        FractionBox[
         RowBox[{"13", " ", "g11"}], "32"], "+", 
        FractionBox["g13", "4"]}]}], ",", 
      RowBox[{"g55", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"21", " ", "f11"}], "8"], "+", 
        RowBox[{"3", " ", "f12"}], "-", 
        RowBox[{"2", " ", "f25"}], "-", 
        FractionBox[
         RowBox[{"7", " ", "g11"}], "16"], "-", 
        FractionBox["g12", "2"]}]}], ",", 
      RowBox[{"g56", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"101", " ", "f11"}], "12"]}], "-", 
        FractionBox[
         RowBox[{"59", " ", "f12"}], "6"], "+", 
        FractionBox[
         RowBox[{"3", " ", "f13"}], "2"], "-", 
        FractionBox[
         RowBox[{"8", " ", "f22"}], "3"], "-", "f26", "-", "f35", "+", 
        FractionBox[
         RowBox[{"5", " ", "g11"}], "8"], "+", 
        FractionBox[
         RowBox[{"3", " ", "g12"}], "4"], "-", 
        FractionBox["g13", "4"]}]}], ",", 
      RowBox[{"g66", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"881", " ", "f11"}], "72"]}], "-", 
        FractionBox[
         RowBox[{"416", " ", "f12"}], "9"], "-", 
        RowBox[{"9", " ", "f13"}], "+", 
        FractionBox[
         RowBox[{"968", " ", "f14"}], "9"], "+", 
        FractionBox[
         RowBox[{"572", " ", "f15"}], "9"], "-", 
        FractionBox[
         RowBox[{"44", " ", "f16"}], "3"], "-", 
        FractionBox[
         RowBox[{"208", " ", "f22"}], "9"], "+", 
        FractionBox[
         RowBox[{"572", " ", "f24"}], "9"], "+", 
        FractionBox[
         RowBox[{"338", " ", "f25"}], "9"], "-", 
        FractionBox[
         RowBox[{"26", " ", "f26"}], "3"], "-", 
        FractionBox[
         RowBox[{"44", " ", "f34"}], "3"], "-", 
        FractionBox[
         RowBox[{"26", " ", "f35"}], "3"], "+", 
        FractionBox[
         RowBox[{"3", " ", "g11"}], "16"], "+", 
        FractionBox[
         RowBox[{"3", " ", "g13"}], "2"]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.702213562674008*^9, 3.702213568265484*^9}, {
   3.70221911947617*^9, 3.702219142066794*^9}, 3.70263267784282*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "condition"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys", "=", 
    RowBox[{"{", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "Fq", " ", "Fqr", " ", 
        SuperscriptBox["Fr", "2"], " ", "Gb"}], "+", 
       RowBox[{"Fqq", " ", 
        SuperscriptBox["Fr", "3"], " ", "Gb"}], "+", 
       RowBox[{
        SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Frr", " ", "Gb"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Fq", "2"], " ", "Fqr", " ", "Fr", " ", "Gc"}], "-", 
       RowBox[{"Fq", " ", "Fqq", " ", 
        SuperscriptBox["Fr", "2"], " ", "Gc"}], "-", 
       RowBox[{
        SuperscriptBox["Fq", "3"], " ", "Frr", " ", "Gc"}], "+", 
       RowBox[{"Fc", " ", "Fq", " ", 
        SuperscriptBox["Fr", "2"], " ", "Gqq"}], "-", 
       RowBox[{"Fb", " ", 
        SuperscriptBox["Fr", "3"], " ", "Gqq"}], "+", 
       RowBox[{
        SuperscriptBox["Fr", "3"], " ", "Gq", " ", "Gqq"}], "-", 
       RowBox[{"2", " ", "Fc", " ", 
        SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gqr"}], "+", 
       RowBox[{"2", " ", "Fb", " ", "Fq", " ", 
        SuperscriptBox["Fr", "2"], " ", "Gqr"}], "-", 
       RowBox[{"2", " ", "Fq", " ", 
        SuperscriptBox["Fr", "2"], " ", "Gq", " ", "Gqr"}], "-", 
       RowBox[{"Fq", " ", 
        SuperscriptBox["Fr", "2"], " ", "Gqq", " ", "Gr"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gqr", " ", "Gr"}], "+", 
       RowBox[{"Fc", " ", 
        SuperscriptBox["Fq", "3"], " ", "Grr"}], "-", 
       RowBox[{"Fb", " ", 
        SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Grr"}], "+", 
       RowBox[{
        SuperscriptBox["Fq", "2"], " ", "Fr", " ", "Gq", " ", "Grr"}], "-", 
       RowBox[{
        SuperscriptBox["Fq", "3"], " ", "Gr", " ", "Grr"}]}], ")"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.702203607663477*^9, 3.702203611116103*^9}, {
   3.70221914976763*^9, 3.702219156303227*^9}, 3.702632682033145*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sys0", "=", 
  RowBox[{"sys", "/.", "S"}]}]], "Input",
 CellChangeTimes->{{3.5043339941589136`*^9, 3.5043340115589085`*^9}, 
   3.702203645162416*^9, 3.702632683776828*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "f5", " ", "f56", " ", 
    SuperscriptBox["f6", "2"], " ", "g2"}], "+", 
   RowBox[{"f55", " ", 
    SuperscriptBox["f6", "3"], " ", "g2"}], "+", 
   RowBox[{
    SuperscriptBox["f5", "2"], " ", "f6", " ", "f66", " ", "g2"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["f5", "2"], " ", "f56", " ", "f6", " ", "g3"}], "-", 
   RowBox[{"f5", " ", "f55", " ", 
    SuperscriptBox["f6", "2"], " ", "g3"}], "-", 
   RowBox[{
    SuperscriptBox["f5", "3"], " ", "f66", " ", "g3"}], "+", 
   RowBox[{"f3", " ", "f5", " ", 
    SuperscriptBox["f6", "2"], " ", "g55"}], "-", 
   RowBox[{"f2", " ", 
    SuperscriptBox["f6", "3"], " ", "g55"}], "+", 
   RowBox[{
    SuperscriptBox["f6", "3"], " ", "g5", " ", "g55"}], "-", 
   RowBox[{"2", " ", "f3", " ", 
    SuperscriptBox["f5", "2"], " ", "f6", " ", "g56"}], "+", 
   RowBox[{"2", " ", "f2", " ", "f5", " ", 
    SuperscriptBox["f6", "2"], " ", "g56"}], "-", 
   RowBox[{"2", " ", "f5", " ", 
    SuperscriptBox["f6", "2"], " ", "g5", " ", "g56"}], "-", 
   RowBox[{"f5", " ", 
    SuperscriptBox["f6", "2"], " ", "g55", " ", "g6"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["f5", "2"], " ", "f6", " ", "g56", " ", "g6"}], "+", 
   RowBox[{"f3", " ", 
    SuperscriptBox["f5", "3"], " ", "g66"}], "-", 
   RowBox[{"f2", " ", 
    SuperscriptBox["f5", "2"], " ", "f6", " ", "g66"}], "+", 
   RowBox[{
    SuperscriptBox["f5", "2"], " ", "f6", " ", "g5", " ", "g66"}], "-", 
   RowBox[{
    SuperscriptBox["f5", "3"], " ", "g6", " ", "g66"}]}], "}"}]], "Output",
 CellChangeTimes->{3.702227701079526*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "sys0", "]"}]], "Input",
 CellChangeTimes->{{3.503361500057534*^9, 3.5033615049778156`*^9}, 
   3.702632728560853*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.70222770338159*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"sys0", "/.", "pt"}], "/.", "Sol"}], "]"}]], "Input",
 CellChangeTimes->{{3.702213594680324*^9, 3.702213629908311*^9}, 
   3.7026327314087353`*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.702227704117874*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"It", " ", "-", " ", 
    RowBox[{
    "action", " ", "by", " ", "all", " ", "generators", " ", "of", " ", "the",
      " ", "SL6"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"It", "[", "exp_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"list", "=", 
         RowBox[{"{", 
          RowBox[{
          "\"\<X11\>\"", ",", "\"\<X12\>\"", ",", "\"\<X13\>\"", ",", 
           "\"\<X14\>\"", ",", "\"\<X21\>\"", ",", "\"\<X22\>\"", ",", 
           "\"\<X23\>\"", ",", "\"\<X24\>\"", ",", "\"\<X31\>\"", ",", 
           "\"\<X32\>\"", ",", "\"\<X33\>\"", ",", "\"\<X34\>\"", ",", 
           "\"\<X41\>\"", ",", "\"\<X42\>\"", ",", "\"\<X43\>\"", ",", 
           "\"\<X44\>\"", ",", "\"\<L11\>\"", ",", "\"\<L12\>\"", ",", 
           "\"\<L21\>\"", ",", "\"\<L22\>\"", ",", "\"\<P1\>\"", ",", 
           "\"\<P2\>\"", ",", "\"\<P3\>\"", ",", "\"\<P4\>\"", ",", 
           "\"\<Q1\>\"", ",", "\"\<Q2\>\"", ",", "\"\<Q3\>\"", ",", 
           "\"\<Q4\>\""}], "}"}]}], ",", "i", ",", 
        RowBox[{"sys1", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"sysf", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ExtDef", "[", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ";", 
          RowBox[{"sys1", "=", 
           RowBox[{"killfactor", "[", 
            RowBox[{"Factor", "[", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"CoefficientList", "[", 
                 RowBox[{
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"killfactor", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"R", "[", "exp", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"{", "0", "}"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", 
                    "x6", ",", "f", ",", "g"}], "}"}]}], "]"}], "]"}], ",", 
               RowBox[{"{", "0", "}"}]}], "]"}], "]"}], "]"}]}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"sysf", ",", "sys1"}], "]"}], ";", 
          RowBox[{"sysf", "=", 
           RowBox[{"Union", "[", 
            RowBox[{"Flatten", "[", "sysf", "]"}], "]"}]}]}], 
         RowBox[{"(*", 
          RowBox[{";", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Generator \>\"", ",", 
             RowBox[{"list", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             "\"\< has been applied. The length of the system is \>\"", ",", 
             RowBox[{"Length", "[", "sysf", "]"}]}], "]"}]}], "*)"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", 
       "sysf"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5031763524166946`*^9, 3.5031765237364936`*^9}, {
   3.5031766473755655`*^9, 3.5031766737560744`*^9}, {3.50317676231514*^9, 
   3.503176839683565*^9}, {3.5031770247351494`*^9, 3.503177032771609*^9}, {
   3.5031771126261764`*^9, 3.5031771812241*^9}, {3.503178343968605*^9, 
   3.5031784198109426`*^9}, {3.503212791539893*^9, 3.503212806468747*^9}, {
   3.5034151239936476`*^9, 3.5034151403185816`*^9}, {3.70221916263982*^9, 
   3.702219187758757*^9}, {3.7022277177243567`*^9, 3.702227722634753*^9}, 
   3.702632732721547*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "sys0", "]"}]], "Input",
 CellChangeTimes->{{3.503320441386112*^9, 3.503320445466346*^9}, 
   3.702632736256886*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.70222772597324*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"sys1", "=", 
   RowBox[{"It", "[", "sys0", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.503178472767972*^9, 3.5031784837836018`*^9}, 
   3.702632737232827*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys1", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys1", "]"}]}], "Input",
 CellChangeTimes->{{3.503178490496986*^9, 3.5031784978024035`*^9}, 
   3.702208402316029*^9, {3.702208484513628*^9, 3.7022084908965797`*^9}, 
   3.702632738656513*^9}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.7022277283195744`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys1", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.702209502657276*^9, 3.70220950508072*^9}, 
   3.7026327397608347`*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.702227729616682*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys1m", "=", 
     RowBox[{"{", 
      RowBox[{"sys1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys1m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys1", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys1m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys1", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702208508401867*^9, 3.7022085482382812`*^9}, {
   3.702209470467085*^9, 3.702209487024591*^9}, {3.702219205703236*^9, 
   3.702219218628056*^9}, 3.702632740945106*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys1m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys1m", "]"}]}], "Input",
 CellChangeTimes->{{3.702208493283662*^9, 3.7022085249521427`*^9}, {
   3.702209538182576*^9, 3.702209544622257*^9}, 3.70263274556894*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.7022277322917213`*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.702227732298986*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys1m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.702213692130845*^9, 3.702213699753366*^9}, {
   3.702227741545236*^9, 3.7022277628797283`*^9}, 3.7026327483689613`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.702227733957584*^9, 3.7022277637342587`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys2", "=", 
    RowBox[{"It", "[", "sys1m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.702203721769719*^9, 3.7022037295920143`*^9}, 
   3.702208554957912*^9, {3.70222777145527*^9, 3.702227778966977*^9}, 
   3.702632750768965*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys2", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys2", "]"}]}], "Input",
 CellChangeTimes->{{3.7022097114652843`*^9, 3.7022097170633583`*^9}, 
   3.702632754512947*^9}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.702227785774679*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys2", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.702203915443713*^9, 3.702203926927929*^9}, {
   3.702203977157246*^9, 3.70220401562726*^9}, 3.702632756160953*^9}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.702227788973256*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys2m", "=", 
     RowBox[{"{", 
      RowBox[{"sys2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys2m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys2", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys2m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys2", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702208584574636*^9, 3.702208679584958*^9}, {
   3.7022095700951147`*^9, 3.7022095829179773`*^9}, 3.7022192280934143`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys2m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys2m", "]"}]}], "Input",
 CellChangeTimes->{{3.702208602653757*^9, 3.702208605748653*^9}, {
   3.702209593620822*^9, 3.702209597212263*^9}, 3.702632759632996*^9}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.7022277916022453`*^9}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.702227791610188*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys2m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.7022137127139473`*^9, 3.7022137195767508`*^9}, {
   3.702227793158311*^9, 3.7022277941413507`*^9}, 3.7026327610729437`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.702227794731352*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys3", "=", 
    RowBox[{"It", "[", "sys2m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7022040189506273`*^9, 3.7022040291945133`*^9}, 
   3.702208684592766*^9, {3.702227798046411*^9, 3.702227806245117*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "sys3", "]"}]], "Input",
 CellChangeTimes->{{3.702204225019897*^9, 3.702204230098167*^9}, 
   3.702632765233013*^9}],

Cell[BoxData["39"], "Output",
 CellChangeTimes->{3.702227826799141*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys3", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.702204032949007*^9, 3.702204035210343*^9}, 
   3.702632766528973*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.702227826896826*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys3", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys3", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys3", "]"}]}], "Input",
 CellChangeTimes->{{3.7022097320087023`*^9, 3.702209737222549*^9}, 
   3.70263276843297*^9}],

Cell[BoxData["39"], "Output",
 CellChangeTimes->{3.7022278269523573`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys3m", "=", 
     RowBox[{"{", 
      RowBox[{"sys3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys3m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys3", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys3m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys3", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7022086951139927`*^9, 3.702208850882205*^9}, {
   3.702209619477585*^9, 3.7022096343880177`*^9}, 3.702219233123838*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys3m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys3m", "]"}]}], "Input",
 CellChangeTimes->{{3.702208723055985*^9, 3.7022087288397207`*^9}, {
   3.702209640026847*^9, 3.7022096441782827`*^9}, 3.702632771905602*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.702227827229415*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.702227827238414*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys3m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.7022137308732986`*^9, 3.702213738518504*^9}, {
   3.702227814916604*^9, 3.702227817044594*^9}, 3.7026327731530313`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.702227827312437*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys4", "=", 
    RowBox[{"It", "[", "sys3m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.702204254259527*^9, 3.7022042577689466`*^9}, 
   3.702208856402636*^9, {3.702227824164136*^9, 3.7022278330529003`*^9}, 
   3.702632774257106*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys4", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.702204259996334*^9, 3.70220426634489*^9}, 
   3.702632775472929*^9}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.702227883992778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys4", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys4", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys4", "]"}]}], "Input",
 CellChangeTimes->{{3.702209744118771*^9, 3.702209749438484*^9}, 
   3.702632776689036*^9}],

Cell[BoxData["61"], "Output",
 CellChangeTimes->{3.702227884048457*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys4m", "=", 
     RowBox[{"{", 
      RowBox[{"sys4", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys4m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys4", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys4m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys4", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7022092311078672`*^9, 3.702209391860475*^9}, {
   3.702209423396076*^9, 3.702209428147963*^9}, 3.702219237444775*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys4m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys4m", "]"}]}], "Input",
 CellChangeTimes->{{3.7022093999736834`*^9, 3.7022094063877563`*^9}, {
   3.70220944155663*^9, 3.702209443539133*^9}, {3.702209660057741*^9, 
   3.7022096655864067`*^9}, 3.7026327799689627`*^9}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.702227884693698*^9}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.702227884703278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys4m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.702213751680372*^9, 3.702213757856299*^9}, {
   3.702227838955456*^9, 3.70222784037166*^9}, 3.702632782241014*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.702227884777164*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys5", "=", 
    RowBox[{"It", "[", "sys4m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.70220966765088*^9, 3.702209683264925*^9}, {
   3.7022278511545057`*^9, 3.702227860954543*^9}, 3.7026327831381073`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys5", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys5", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys5", "]"}]}], "Input",
 CellChangeTimes->{{3.702209753541748*^9, 3.702209759205635*^9}, 
   3.702632784865058*^9}],

Cell[BoxData["82"], "Output",
 CellChangeTimes->{3.702227987003035*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys5", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.70220976775012*^9, 3.702209770173286*^9}, 
   3.70263278598492*^9}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.702227987224701*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys5m", "=", 
     RowBox[{"{", 
      RowBox[{"sys5", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys5m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys5", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys5m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys5", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702209771661166*^9, 3.7022097896204576`*^9}, 
   3.702219240571295*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys5m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys5m", "]"}]}], "Input",
 CellChangeTimes->{{3.702209796013249*^9, 3.702209799660119*^9}, 
   3.702632788672885*^9}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.702227988305735*^9}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.702227988313672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys5m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.702213803942445*^9, 3.702213811650922*^9}, {
   3.702227872178196*^9, 3.702227873562532*^9}, 3.702632789904995*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.702227988397417*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys6", "=", 
    RowBox[{"It", "[", "sys5m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7022100342843037`*^9, 3.702210045811164*^9}, {
   3.702228203028439*^9, 3.7022282099890413`*^9}, 3.702632791617182*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys6", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys6", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys6", "]"}]}], "Input",
 CellChangeTimes->{{3.702210047376739*^9, 3.70221006866549*^9}, 
   3.7026327926250067`*^9}],

Cell[BoxData["101"], "Output",
 CellChangeTimes->{3.7022283729807177`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys6", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.702210069772416*^9, 3.702210084616809*^9}, 
   3.702632795424986*^9}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.702228373297451*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys6m", "=", 
     RowBox[{"{", 
      RowBox[{"sys6", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys6m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys6", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys6m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys6", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702210085779861*^9, 3.702210112887641*^9}, 
   3.702219245932702*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys6m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys6m", "]"}]}], "Input",
 CellChangeTimes->{{3.702210120745535*^9, 3.702210131758936*^9}, 
   3.702632798081064*^9}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.702228375096078*^9}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.7022283751059628`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys6m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.7022138227738132`*^9, 3.702213825492412*^9}, {
   3.702228215819684*^9, 3.702228217707843*^9}, 3.70263280078498*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.702228375168693*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys7", "=", 
    RowBox[{"It", "[", "sys6m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.702210133152116*^9, {3.702210200844893*^9, 3.7022102080845737`*^9}, {
   3.702228392349121*^9, 3.702228403268119*^9}, 3.7026328019050283`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys7", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys7", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys7", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7022102092611713`*^9, 3.702210233850915*^9}, 
   3.70263280302498*^9}],

Cell[BoxData["109"], "Output",
 CellChangeTimes->{3.702228547586656*^9}],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.70222854782152*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys7m", "=", 
     RowBox[{"{", 
      RowBox[{"sys7", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys7m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys7", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys7m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys7", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702210235149263*^9, 3.7022102620660143`*^9}, 
   3.7022192499326563`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"sys7m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "sys7m", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7022102635878763`*^9, 3.702210278281229*^9}}],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.702228549393108*^9}],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.702228549401717*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "system", " ", "vanishes", " ", "modulo", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys7m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.7022138304529247`*^9, 3.702213833012082*^9}, {
   3.7022284108035*^9, 3.702228411859663*^9}, 3.702632806209017*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.702228549476709*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "dimension", " ", "of", " ", "sys7m", " ", "is", " ", "20", 
    " ", "and", " ", "it", " ", "vanishes", " ", "modulo", " ", "the", " ", 
    "linear", " ", "degeneracy", " ", "conditions"}], ",", " ", 
   RowBox[{
   "therefore", " ", "sys7m", " ", "is", " ", "equivalent", " ", "to", " ", 
    "the", " ", "linear", " ", "degeneracy", " ", "conditions"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.702228970151129*^9, 3.7022290326589603`*^9}, 
   3.702632807410081*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Next", " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sys8", "=", 
    RowBox[{"It", "[", "sys7m", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.702210279730438*^9, {3.702210363862372*^9, 3.702210372078*^9}, {
   3.702229036443038*^9, 3.702229044538485*^9}, 3.702632808322034*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sys8", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sys8", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"LeafCount", "[", "#1", "]"}], "<", 
       RowBox[{"LeafCount", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys8", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7022103746390247`*^9, 3.7022103902927322`*^9}, 
   3.702632809473969*^9}],

Cell[BoxData["115"], "Output",
 CellChangeTimes->{3.702229157918543*^9}],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.7022291581353292`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Selecting", " ", "linearly", " ", "independent", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys8m", "=", 
     RowBox[{"{", 
      RowBox[{"sys8", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"len", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"systemp", "=", "sys8m"}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"systemp", ",", 
        RowBox[{"sys8", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"systemp", "/.", "pt"}], ")"}], "\[Equal]", "0"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "len"}], ",", 
        RowBox[{
         RowBox[{"sys8m", "=", "systemp"}], ";", 
         RowBox[{"len", "=", 
          RowBox[{"len", "+", "1"}]}]}], ",", "None"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "sys8", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702210392127576*^9, 3.7022104165157146`*^9}, 
   3.702219253514585*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sys8m", "/.", "pt"}], ")"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sys8m", "]"}]}], "Input",
 CellChangeTimes->{{3.702210529609536*^9, 3.702210542854175*^9}, 
   3.702632812194008*^9}],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.702229159581501*^9}],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.702229159590167*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sys8m", "/.", "pt"}], "/.", "Sol"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.7022138375864573`*^9, 3.702213840203829*^9}, {
   3.7022290515852957`*^9, 3.702229183987816*^9}, 3.7026328134420547`*^9, {
   3.702632894289199*^9, 3.702632895265121*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7022291866840267`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["The system vanishes modulo the linear degeneracy \
conditions. The dimension of sys8m is 20, which is the same is the dimension \
of sys7m - stabilization under the action. Therefore the original condition \
sys0 is equivalent to 20 conditions of linear degeneracy modulo the action of \
SL6.",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.7026328493137817`*^9, 3.702632886448992*^9}}]
},
WindowSize->{1210, 721},
WindowMargins->{{1, Automatic}, {Automatic, 30}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 519, 7, 31, "Text"],
Cell[1067, 29, 499, 7, 31, "Text"],
Cell[1569, 38, 245, 5, 32, "Input"],
Cell[1817, 45, 776, 18, 56, "Input"],
Cell[2596, 65, 777, 18, 56, "Input"],
Cell[3376, 85, 773, 18, 56, "Input"],
Cell[4152, 105, 773, 18, 56, "Input"],
Cell[4928, 125, 675, 17, 56, "Input"],
Cell[5606, 144, 759, 19, 56, "Input"],
Cell[6368, 165, 728, 18, 56, "Input"],
Cell[7099, 185, 728, 18, 56, "Input"],
Cell[7830, 205, 681, 17, 56, "Input"],
Cell[8514, 224, 677, 17, 56, "Input"],
Cell[9194, 243, 726, 18, 56, "Input"],
Cell[9923, 263, 730, 18, 56, "Input"],
Cell[10656, 283, 726, 18, 56, "Input"],
Cell[11385, 303, 728, 18, 56, "Input"],
Cell[12116, 323, 726, 18, 56, "Input"],
Cell[12845, 343, 776, 18, 56, "Input"],
Cell[13624, 363, 732, 18, 56, "Input"],
Cell[14359, 383, 729, 18, 56, "Input"],
Cell[15091, 403, 729, 18, 56, "Input"],
Cell[15823, 423, 732, 18, 56, "Input"],
Cell[16558, 443, 1535, 34, 56, "Input"],
Cell[18096, 479, 962, 26, 56, "Input"],
Cell[19061, 507, 968, 26, 56, "Input"],
Cell[20032, 535, 953, 26, 56, "Input"],
Cell[20988, 563, 1010, 26, 56, "Input"],
Cell[22001, 591, 962, 26, 56, "Input"],
Cell[22966, 619, 966, 26, 56, "Input"],
Cell[23935, 647, 956, 26, 56, "Input"],
Cell[24894, 675, 9101, 297, 287, "Input"],
Cell[33998, 974, 40795, 1024, 1813, "Input"],
Cell[74796, 2000, 2652, 60, 126, "Input"],
Cell[77451, 2062, 5123, 141, 379, "Input"],
Cell[82577, 2205, 1354, 33, 57, "Input"],
Cell[83934, 2240, 11480, 327, 692, "Input"],
Cell[95417, 2569, 2061, 48, 139, "Input"],
Cell[CellGroupData[{
Cell[97503, 2621, 196, 4, 32, "Input"],
Cell[97702, 2627, 1639, 40, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99378, 2672, 156, 3, 32, "Input"],
Cell[99537, 2677, 69, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99643, 2683, 208, 5, 32, "Input"],
Cell[99854, 2690, 92, 2, 32, "Output"]
}, Open  ]],
Cell[99961, 2695, 3731, 82, 284, "Input"],
Cell[CellGroupData[{
Cell[103717, 2781, 154, 3, 32, "Input"],
Cell[103874, 2786, 69, 1, 32, "Output"]
}, Open  ]],
Cell[103958, 2790, 197, 5, 34, "Input"],
Cell[CellGroupData[{
Cell[104180, 2799, 498, 13, 56, "Input"],
Cell[104681, 2814, 72, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104790, 2820, 327, 9, 32, "Input"],
Cell[105120, 2831, 70, 1, 32, "Output"]
}, Open  ]],
Cell[105205, 2835, 1509, 42, 171, "Input"],
Cell[CellGroupData[{
Cell[106739, 2881, 440, 10, 55, "Input"],
Cell[107182, 2893, 72, 1, 32, "Output"],
Cell[107257, 2896, 70, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107364, 2902, 446, 10, 55, "Input"],
Cell[107813, 2914, 151, 3, 34, "Output"]
}, Open  ]],
Cell[107979, 2920, 372, 9, 56, "Input"],
Cell[CellGroupData[{
Cell[108376, 2933, 426, 12, 56, "Input"],
Cell[108805, 2947, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108913, 2953, 371, 9, 32, "Input"],
Cell[109287, 2964, 70, 1, 32, "Output"]
}, Open  ]],
Cell[109372, 2968, 1463, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[110860, 3013, 439, 10, 55, "Input"],
Cell[111302, 3025, 72, 1, 32, "Output"],
Cell[111377, 3028, 70, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111484, 3034, 450, 10, 55, "Input"],
Cell[111937, 3046, 158, 4, 34, "Output"]
}, Open  ]],
Cell[112110, 3053, 349, 8, 56, "Input"],
Cell[CellGroupData[{
Cell[112484, 3065, 154, 3, 32, "Input"],
Cell[112641, 3070, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112749, 3076, 326, 9, 32, "Input"],
Cell[113078, 3087, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113186, 3093, 423, 12, 56, "Input"],
Cell[113612, 3107, 73, 1, 32, "Output"]
}, Open  ]],
Cell[113700, 3111, 1461, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[115186, 3156, 443, 10, 55, "Input"],
Cell[115632, 3168, 71, 1, 32, "Output"],
Cell[115706, 3171, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115814, 3177, 446, 10, 55, "Input"],
Cell[116263, 3189, 202, 5, 34, "Output"]
}, Open  ]],
Cell[116480, 3197, 375, 9, 56, "Input"],
Cell[CellGroupData[{
Cell[116880, 3210, 325, 9, 32, "Input"],
Cell[117208, 3221, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117316, 3227, 422, 12, 56, "Input"],
Cell[117741, 3241, 71, 1, 32, "Output"]
}, Open  ]],
Cell[117827, 3245, 1459, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[119311, 3290, 496, 11, 55, "Input"],
Cell[119810, 3303, 71, 1, 32, "Output"],
Cell[119884, 3306, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119992, 3312, 441, 10, 55, "Input"],
Cell[120436, 3324, 245, 6, 34, "Output"]
}, Open  ]],
Cell[120696, 3333, 348, 8, 56, "Input"],
Cell[CellGroupData[{
Cell[121069, 3345, 422, 12, 56, "Input"],
Cell[121494, 3359, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121602, 3365, 324, 9, 32, "Input"],
Cell[121929, 3376, 71, 1, 32, "Output"]
}, Open  ]],
Cell[122015, 3380, 1413, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[123453, 3425, 393, 10, 55, "Input"],
Cell[123849, 3437, 71, 1, 32, "Output"],
Cell[123923, 3440, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124031, 3446, 442, 10, 55, "Input"],
Cell[124476, 3458, 276, 6, 34, "Output"]
}, Open  ]],
Cell[124767, 3467, 349, 8, 56, "Input"],
Cell[CellGroupData[{
Cell[125141, 3479, 423, 12, 56, "Input"],
Cell[125567, 3493, 74, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125678, 3499, 326, 9, 32, "Input"],
Cell[126007, 3510, 71, 1, 32, "Output"]
}, Open  ]],
Cell[126093, 3514, 1411, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[127529, 3559, 393, 10, 55, "Input"],
Cell[127925, 3571, 71, 1, 32, "Output"],
Cell[127999, 3574, 73, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128109, 3580, 443, 10, 55, "Input"],
Cell[128555, 3592, 296, 6, 34, "Output"]
}, Open  ]],
Cell[128866, 3601, 374, 9, 56, "Input"],
Cell[CellGroupData[{
Cell[129265, 3614, 658, 19, 78, "Input"],
Cell[129926, 3635, 72, 1, 32, "Output"],
Cell[130001, 3638, 70, 1, 32, "Output"]
}, Open  ]],
Cell[130086, 3642, 1415, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[131526, 3687, 431, 11, 77, "Input"],
Cell[131960, 3700, 71, 1, 32, "Output"],
Cell[132034, 3703, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132142, 3709, 442, 10, 55, "Input"],
Cell[132587, 3721, 306, 6, 34, "Output"]
}, Open  ]],
Cell[132908, 3730, 542, 12, 56, "Input"],
Cell[133453, 3744, 367, 9, 56, "Input"],
Cell[CellGroupData[{
Cell[133845, 3757, 661, 19, 78, "Input"],
Cell[134509, 3778, 72, 1, 32, "Output"],
Cell[134584, 3781, 73, 1, 32, "Output"]
}, Open  ]],
Cell[134672, 3785, 1413, 41, 171, "Input"],
Cell[CellGroupData[{
Cell[136110, 3830, 393, 10, 55, "Input"],
Cell[136506, 3842, 71, 1, 32, "Output"],
Cell[136580, 3845, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136688, 3851, 305, 6, 32, "Input"],
Cell[136996, 3859, 308, 6, 34, "Output"]
}, Open  ]],
Cell[137319, 3868, 427, 6, 51, "Text"]
}
]
*)



==> anc/DFKN-2017-Weyl_tensor_selfduality.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    293828,       8260]
NotebookOptionsPosition[    289861,       8150]
NotebookOutlinePosition[    290299,       8167]
CellTagsIndexPosition[    290256,       8164]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook accompanies the paper B.Doubrov, \
E.Ferapontov, B.Kruglikov, V.Novikov \[OpenCurlyDoubleQuote]Integrable \
systems in 4D associated with sixfolds in Gr(4,6)\[CloseCurlyDoubleQuote].",
 FontColor->RGBColor[0., 0.6666666666666666, 0.]]], "Text",
 CellChangeTimes->{{3.702627049268612*^9, 3.702627066724617*^9}, {
   3.702627118820676*^9, 3.702627161316924*^9}, {3.702627269269045*^9, 
   3.7026272986290913`*^9}, 3.70262737419735*^9, {3.7026276075579*^9, 
   3.702627608725792*^9}}],

Cell[TextData[StyleBox["We compute the Weyl tensor of the conformal structure \
corresponding to the 2x2 system: ut=f[ux,uy,uz,vx,vy,vz], \
vt=g[ux,uy,uz,vx,vy,vz] and check that its self-duality (with a proper change \
of orientation or equivalently the density =square root of the determinant) \
is equivalent to the integrability constraints. In fact, we check that \
half-vanishing of the Weyl tensor, i.e. W[-]=0 or W[+]=0, corresponds to one \
of the branches of the space of integrable 2x2 systems: Monge-Ampere or \
general linear degenerate.",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.702627394071048*^9, 3.702627432549408*^9}, {
  3.7026274934934683`*^9, 3.702627553285602*^9}, {3.7026331589937572`*^9, 
  3.702633347282103*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"U", "[", 
    RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"V", "[", 
    RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6192822628714905`*^9, 3.619282277039301*^9}, 
   3.7026334432820168`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ux", "=", 
   RowBox[{"D", "[", 
    RowBox[{"u", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uy", "=", 
   RowBox[{"D", "[", 
    RowBox[{"u", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uz", "=", 
   RowBox[{"D", "[", 
    RowBox[{"u", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vx", "=", 
   RowBox[{"D", "[", 
    RowBox[{"v", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vy", "=", 
   RowBox[{"D", "[", 
    RowBox[{"v", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vz", "=", 
   RowBox[{"D", "[", 
    RowBox[{"v", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6192822797264547`*^9, 3.6192823118622923`*^9}, {
  3.702633444418338*^9, 3.702633452018343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f1", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "ux"}], "]"}]}], ",", 
      RowBox[{"f2", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "uy"}], "]"}]}], ",", 
      RowBox[{"f3", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "uz"}], "]"}]}], ",", 
      RowBox[{"f4", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "vx"}], "]"}]}], ",", 
      RowBox[{"f5", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "vy"}], "]"}]}], ",", 
      RowBox[{"f6", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "vz"}], "]"}]}], ",", 
      RowBox[{"g1", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "ux"}], "]"}]}], ",", 
      RowBox[{"g2", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "uy"}], "]"}]}], ",", 
      RowBox[{"g3", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "uz"}], "]"}]}], ",", 
      RowBox[{"g4", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "vx"}], "]"}]}], ",", 
      RowBox[{"g5", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "vy"}], "]"}]}], ",", 
      RowBox[{"g6", "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gg", "[", 
          RowBox[{
          "ux", ",", "uy", ",", "uz", ",", "vx", ",", "vy", ",", "vz"}], 
          "]"}], ",", "vz"}], "]"}]}]}], "}"}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.619282313933411*^9, 3.6192823333375206`*^9}, {
   3.6192824108929567`*^9, 3.619282527598632*^9}, 3.6192839462647753`*^9, {
   3.6199713918410983`*^9, 3.6199713932261777`*^9}, 3.7026334491865*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"G", " ", "-", " ", 
   RowBox[{"metric", " ", "with", " ", "upper", " ", "indecies"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701434216821267*^9, 3.701434234960737*^9}, 
   3.7026334541302557`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "f4"}], " ", "g1"}], "+", 
         RowBox[{"f1", " ", "g4"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f5"}], " ", "g1"}], "-", 
           RowBox[{"f4", " ", "g2"}], "+", 
           RowBox[{"f2", " ", "g4"}], "+", 
           RowBox[{"f1", " ", "g5"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f6"}], " ", "g1"}], "-", 
           RowBox[{"f4", " ", "g3"}], "+", 
           RowBox[{"f3", " ", "g4"}], "+", 
           RowBox[{"f1", " ", "g6"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f1"}], "-", "g4"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f5"}], " ", "g1"}], "-", 
           RowBox[{"f4", " ", "g2"}], "+", 
           RowBox[{"f2", " ", "g4"}], "+", 
           RowBox[{"f1", " ", "g5"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f5"}], " ", "g2"}], "+", 
         RowBox[{"f2", " ", "g5"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f6"}], " ", "g2"}], "-", 
           RowBox[{"f5", " ", "g3"}], "+", 
           RowBox[{"f3", " ", "g5"}], "+", 
           RowBox[{"f2", " ", "g6"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f2"}], "-", "g5"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f6"}], " ", "g1"}], "-", 
           RowBox[{"f4", " ", "g3"}], "+", 
           RowBox[{"f3", " ", "g4"}], "+", 
           RowBox[{"f1", " ", "g6"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f6"}], " ", "g2"}], "-", 
           RowBox[{"f5", " ", "g3"}], "+", 
           RowBox[{"f3", " ", "g5"}], "+", 
           RowBox[{"f2", " ", "g6"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f6"}], " ", "g3"}], "+", 
         RowBox[{"f3", " ", "g6"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f3"}], "-", "g6"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f1"}], "-", "g4"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f2"}], "-", "g5"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "f3"}], "-", "g6"}], ")"}]}], ",", "1"}], "}"}]}], 
     "}"}], "/.", "S1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.619282255081045*^9, 3.619282255555072*^9}, {
   3.6192825415504303`*^9, 3.6192825450076275`*^9}, 3.6192839494009542`*^9, {
   3.6195187256855288`*^9, 3.619518754597163*^9}, 3.70263345537883*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"together", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"lcm", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"lcm", "=", 
       RowBox[{"PolynomialLCM", "[", 
        RowBox[{
         RowBox[{"Denominator", "[", "a", "]"}], ",", 
         RowBox[{"Denominator", "[", "b", "]"}]}], "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{"lcm", "/", 
             RowBox[{"Denominator", "[", "a", "]"}]}], "]"}], 
           RowBox[{"Numerator", "[", "a", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{"lcm", "/", 
             RowBox[{"Denominator", "[", "b", "]"}]}], "]"}], 
           RowBox[{"Numerator", "[", "b", "]"}]}]}], ")"}], "/", 
        "lcm"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.616243689230687*^9, 3.616243918565617*^9}, {
   3.616244298432745*^9, 3.616244303760663*^9}, 3.616247051860625*^9, {
   3.69570375588811*^9, 3.6957038891264133`*^9}, {3.6957040968557367`*^9, 
   3.695704120725017*^9}, 3.7026334568983603`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"g", " ", "-", " ", "metric"}], "*)"}]], "Input",
 CellChangeTimes->{{3.701434241038884*^9, 3.701434249464251*^9}, 
   3.7026334580022573`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "G", "]"}], "//", "Factor"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6143449238003516`*^9, 3.6143449302047176`*^9}, {
   3.6157983492974777`*^9, 3.6157983550886183`*^9}, 3.615886168536057*^9, 
   3.6192845375385942`*^9, 3.702633459058239*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"var", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6143449908301854`*^9, 3.614344997105544*^9}, {
   3.6192803097147765`*^9, 3.619280309890786*^9}, 3.702633460082499*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"der", "[", 
    RowBox[{"exp_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Numerator", "[", "exp", "]"}], ",", 
           RowBox[{"var", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
         RowBox[{"Denominator", "[", "exp", "]"}]}], "-", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Denominator", "[", "exp", "]"}], ",", 
           RowBox[{"var", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
         RowBox[{"Numerator", "[", "exp", "]"}]}]}], ")"}], "/.", "Sub"}], 
     ")"}], "/", 
    RowBox[{
     RowBox[{"Denominator", "[", "exp", "]"}], "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6154966089236264`*^9, 3.615496630464858*^9}, {
   3.6160840970181217`*^9, 3.616084100163302*^9}, {3.616246761161998*^9, 
   3.6162467636331387`*^9}, {3.6162470741659*^9, 3.6162470754389734`*^9}, {
   3.616317681722884*^9, 3.616317737350821*^9}, {3.616317801613893*^9, 
   3.616317806733886*^9}, 3.7026334608664827`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.616406424585175*^9, 3.616406604012936*^9}, {
   3.617365259082478*^9, 3.61736536547052*^9}, {3.61928287600556*^9, 
   3.6192829575062213`*^9}, 3.7026334616024427`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", 
      RowBox[{"gg", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.615496603950342*^9, 3.6154966076625547`*^9}, {
   3.6160839371949806`*^9, 3.616083967970741*^9}, {3.619282359255003*^9, 
   3.619282383227374*^9}, {3.619971417238551*^9, 3.619971422168833*^9}, 
   3.702633462786922*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffsl", "[", "list_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"list1", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"listn", "=", 
       RowBox[{"{", "}"}]}], ",", "el", ",", "jj"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"list1", ",", 
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"list1", ",", 
            RowBox[{"der", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{
           RowBox[{"jj", "=", 
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"der", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"list", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "/.", 
              "Sub"}], "]"}]}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
             "jj"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"listn", ",", "el"}], "]"}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"list1", ",", 
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], "]"}]}], 
          ",", "None"}], "]"}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"list1", ",", 
            RowBox[{"der", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{
           RowBox[{"jj", "=", 
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"der", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"list", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "/.", 
              "Sub"}], "]"}]}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
             "jj"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"listn", ",", "el"}], "]"}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"list1", ",", 
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}]}], "]"}]}], 
          ",", "None"}], "]"}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"list1", ",", 
            RowBox[{"der", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "3"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{
           RowBox[{"jj", "=", 
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"der", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"list", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "3"}], "]"}], "/.", 
              "Sub"}], "]"}]}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "3"}], "]"}], "\[Rule]", 
             "jj"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"listn", ",", "el"}], "]"}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"list1", ",", 
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"list", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "3"}], "]"}]}], "]"}]}], 
          ",", "None"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"list", ",", "listn"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.615310303657102*^9, 3.6153106253605022`*^9}, {
   3.615310673613262*^9, 3.615310768777705*^9}, {3.615385717215276*^9, 
   3.6153857431547594`*^9}, {3.6153861090256863`*^9, 3.615386128830819*^9}, {
   3.615386985628825*^9, 3.6153870408389826`*^9}, {3.6153870808842735`*^9, 
   3.6153871109259915`*^9}, {3.61538731685077*^9, 3.615387320197961*^9}, {
   3.6153873895449276`*^9, 3.6153874110601587`*^9}, 3.6154061910723133`*^9, {
   3.6192831039765987`*^9, 3.619283136482458*^9}, 3.702633464466855*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sub", "=", 
   RowBox[{"diffsl", "[", "Sub", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sub", "=", 
   RowBox[{"diffsl", "[", "Sub", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sub", "=", 
   RowBox[{"diffsl", "[", "Sub", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sub", "=", 
   RowBox[{"diffsl", "[", "Sub", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.61531066815095*^9, 3.6153106813177032`*^9}, {
  3.615310828810139*^9, 3.6153108306612453`*^9}, {3.615311241509744*^9, 
  3.6153112600488043`*^9}, {3.615311297046921*^9, 3.615311298559007*^9}, {
  3.615414016641182*^9, 3.6154140291918993`*^9}, {3.615414065179958*^9, 
  3.615414068210131*^9}, {3.616084119588413*^9, 3.61608412215856*^9}, {
  3.6960037553323183`*^9, 3.696003757729589*^9}, {3.6962482314217453`*^9, 
  3.696248232596434*^9}, {3.702123036424467*^9, 3.702123038824358*^9}, {
  3.702633468018354*^9, 3.702633475138319*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Sub", " ", "-", " ", 
   RowBox[{
   "the", " ", "list", " ", "for", " ", "factorisation", " ", "due", " ", 
    "to", " ", "the", " ", "system", " ", "and", " ", "its", " ", 
    "prolongation"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.701434261005733*^9, 3.701434299429763*^9}, 
   3.7026334760664*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f4"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f5"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f6"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg1"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg2"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg3"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg4"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg5"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg6"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f11"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f12"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f13"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f14"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f15"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f16"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f22"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f23"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f24"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f25"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f26"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f33"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f34"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f35"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f36"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f44"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f45"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f46"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f55"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f56"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "f66"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg11"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg12"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg13"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg14"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg15"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg16"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg22"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg23"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg24"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg25"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg26"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg33"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg34"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg35"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg36"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg44"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg45"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg46"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg55"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg56"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gg", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], 
          ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], 
      "\[Rule]", "gg66"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SS1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["U", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "\[Rule]", "0"}]}],
     "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6962482858664017`*^9, 3.696248317682062*^9}, {
   3.696248353674152*^9, 3.696248356796266*^9}, 3.7014343155080967`*^9, {
   3.702123072748925*^9, 3.702123073652987*^9}, {3.702633516548285*^9, 
   3.702633517716959*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"pt", " ", "-", " ", 
    RowBox[{
    "chosen", " ", "nondegenerate", " ", "point", " ", "of", " ", "the", " ", 
     "first", " ", "jets"}], " ", "-", " ", 
    RowBox[{
    "due", " ", "to", " ", "transitivity", " ", "of", " ", "SL6", " ", 
     "action", " ", "this", " ", "choice", " ", "and", " ", "further", " ", 
     "substitution", " ", "can", " ", "be", " ", "made", " ", "wlog"}]}], ",",
    " ", 
   RowBox[{"see", " ", "the", " ", "paper"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.701434320456861*^9, 3.701434330340295*^9}, {
  3.702633520770267*^9, 3.702633578034501*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f1", "\[Rule]", "0"}], ",", 
     RowBox[{"f2", "\[Rule]", "1"}], ",", 
     RowBox[{"f3", "\[Rule]", "0"}], ",", 
     RowBox[{"f4", "\[Rule]", "1"}], ",", 
     RowBox[{"f5", "\[Rule]", "0"}], ",", 
     RowBox[{"f6", "\[Rule]", "0"}], ",", 
     RowBox[{"gg1", "\[Rule]", "0"}], ",", 
     RowBox[{"gg2", "\[Rule]", "0"}], ",", 
     RowBox[{"gg3", "\[Rule]", "1"}], ",", 
     RowBox[{"gg4", "\[Rule]", "0"}], ",", 
     RowBox[{"gg5", "\[Rule]", "0"}], ",", 
     RowBox[{"gg6", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7014343172833652`*^9, 3.701434317654839*^9}, 
   3.702633522018428*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"compute", " ", "the", " ", "Levi"}], "-", 
   RowBox[{"Civita", " ", "connection"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.701434337697638*^9, 3.701434360107469*^9}, {
  3.702633587282515*^9, 3.702633614546668*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]m", "[", 
    RowBox[{"k_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", "=", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"res", "=", 
          RowBox[{"together", "[", 
           RowBox[{"res", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}], 
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "i"}], "]"}]}]}], 
           "]"}]}], ";", 
         RowBox[{"res", "=", 
          RowBox[{"together", "[", 
           RowBox[{"res", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}], 
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "l", "]"}], "]"}], ",", "j"}], "]"}]}]}], 
           "]"}]}], ";", 
         RowBox[{"res", "=", 
          RowBox[{"together", "[", 
           RowBox[{"res", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}], 
             RowBox[{"der", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "l"}], "]"}]}]}], 
           "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"res", "/.", "SS"}], "/.", "pt"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6162503667542257`*^9, 3.6162503671602488`*^9}, {
   3.616316824409835*^9, 3.6163168251295033`*^9}, {3.616316860433257*^9, 
   3.616316861383503*^9}, {3.6192831807029877`*^9, 3.619283180812994*^9}, {
   3.619285007437471*^9, 3.6192850090635633`*^9}, {3.6957041570115137`*^9, 
   3.695704225232992*^9}, 3.695704763727908*^9, {3.696248322922085*^9, 
   3.696248335496296*^9}, 3.7021231687713213`*^9, {3.702633582210778*^9, 
   3.702633582658889*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"glist", " ", "-", " ", 
   RowBox[{"list", " ", "of", " ", "connection", " ", "elements"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701434337697638*^9, 3.701434360107469*^9}, 
   3.702633587282515*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"glist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"glist", ",", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"k", ",", "i", ",", "j"}], "]"}], "\[Rule]", 
          RowBox[{"\[CapitalGamma]m", "[", 
           RowBox[{"k", ",", "i", ",", "j"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6162502850165505`*^9, 3.6162503160813274`*^9}, {
   3.616250372964581*^9, 3.6162504037493415`*^9}, {3.619283186029292*^9, 
   3.6192831900415215`*^9}, {3.695731669587287*^9, 3.695731674454487*^9}, {
   3.696248339873013*^9, 3.696248340935906*^9}, 3.702633589058672*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"compute", " ", "the", " ", "Riemann", " ", "curvature"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701434337697638*^9, 3.701434360107469*^9}, 
   3.702633587282515*^9, {3.70263362877063*^9, 3.7026336335227013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rm", "[", 
    RowBox[{"i_", ",", "q_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", "=", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{"der", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"i", ",", "q", ",", "k"}], "]"}], "/.", "glist"}], 
            ")"}], ",", "l"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{"-", 
          RowBox[{"der", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"i", ",", "q", ",", "l"}], "]"}], "/.", "glist"}], 
             ")"}], ",", "k"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"res", "=", 
           RowBox[{"res", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"i", ",", "p", ",", "l"}], "]"}], "/.", "glist"}], 
              ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"p", ",", "q", ",", "k"}], "]"}], "/.", "glist"}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"i", ",", "p", ",", "k"}], "]"}], "/.", "glist"}], 
              ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"p", ",", "q", ",", "l"}], "]"}], "/.", "glist"}], 
              ")"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], "*)"}], 
      RowBox[{"res", "=", 
       RowBox[{"Factor", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"res", "/.", "SS"}], ")"}], "/.", "SS1"}], "/.", "pt"}], 
         ")"}], "]"}]}], ";", "res"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.61623997181275*^9, 3.616240124042777*^9}, 
   3.616242213558468*^9, {3.616243929646407*^9, 3.616243929877357*^9}, 
   3.6162467975230775`*^9, {3.616249677018775*^9, 3.616249695500832*^9}, {
   3.6162504661459103`*^9, 3.6162505059071846`*^9}, {3.6163260933154373`*^9, 
   3.616326096575624*^9}, {3.616326980746196*^9, 3.616326982639304*^9}, {
   3.616406885156258*^9, 3.6164068877635593`*^9}, {3.6192832093026233`*^9, 
   3.61928320941463*^9}, {3.619434174473072*^9, 3.6194341755571346`*^9}, {
   3.619454327559763*^9, 3.6194543316639977`*^9}, {3.619525391946254*^9, 
   3.619525403209939*^9}, 3.6956596350348682`*^9, {3.6957065359537086`*^9, 
   3.6957066021167088`*^9}, {3.6962483628710527`*^9, 3.696248380703217*^9}, 
   3.702123184546917*^9, 3.7026336361468267`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Rlist", " ", "-", " ", 
   RowBox[{
   "list", " ", "of", " ", "symbols", " ", "of", " ", "Riemann", " ", 
    "tensor", " ", "elements"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7014343710322523`*^9, 3.701434383586298*^9}, {
   3.702123210922268*^9, 3.702123214201128*^9}, 3.702633638130658*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"js", "=", 
             RowBox[{"Rm", "[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";", 
            RowBox[{"el", "=", 
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "\[Rule]", 
              "js"}]}], ";", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"Rlist", ",", "el"}], "]"}], ";", 
            RowBox[{"el", "=", 
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"i", ",", "j", ",", "l", ",", "k"}], "]"}], "\[Rule]", 
              RowBox[{"-", "js"}]}]}], ";", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"Rlist", ",", "el"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"k", "+", "1"}], ",", "4"}], "}"}]}], "]"}], ";", 
         RowBox[{"el", "=", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"i", ",", "j", ",", "k", ",", "k"}], "]"}], "\[Rule]", 
           "0"}]}], ";", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Rlist", ",", "el"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695659636154386*^9, 3.6956596651701727`*^9}, {
   3.695731715544887*^9, 3.695731718649287*^9}, {3.696248385270089*^9, 
   3.696248386325967*^9}, 3.702633638962829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"gcompute", " ", "the", " ", "Ricci", " ", "curvature"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701434337697638*^9, 3.701434360107469*^9}, 
   3.702633587282515*^9, {3.702633667075672*^9, 3.702633669058688*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RRm", "[", 
   RowBox[{"q_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     RowBox[{"el", "=", "0"}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"el", "=", 
        RowBox[{"together", "[", 
         RowBox[{"el", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"i", ",", "q", ",", "i", ",", "l"}], "]"}], "/.", 
            "Rlist"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", 
     RowBox[{"Factor", "[", "el", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6162495053599567`*^9, 3.616249543617145*^9}, {
   3.6162497035872946`*^9, 3.616249722682387*^9}, 3.6162611180651655`*^9, {
   3.6192832228193965`*^9, 3.6192832229414034`*^9}, {3.695659686432266*^9, 
   3.6956596927360487`*^9}, {3.6957090558109083`*^9, 
   3.6957090701629086`*^9}, {3.696248438627928*^9, 3.696248441275735*^9}, 
   3.702123233160665*^9, 3.702633641394598*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RRlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"RRlist", ",", 
       RowBox[{
        RowBox[{"RR", "[", 
         RowBox[{"q", ",", "l"}], "]"}], "\[Rule]", 
        RowBox[{"RRm", "[", 
         RowBox[{"q", ",", "l"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.616261120692316*^9, 3.616261206936249*^9}, 
   3.6163256603896756`*^9, {3.619283229769794*^9, 3.619283231637901*^9}, 
   3.702633642178619*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"S", " ", "-", " ", 
   RowBox[{"scalar", " ", "curvature"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.701434394899069*^9, 3.7014344086089478`*^9}, 
   3.702633643666732*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "S", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"S", "=", 
         RowBox[{"together", "[", 
          RowBox[{"S", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "q", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"RR", "[", 
               RowBox[{"q", ",", "l"}], "]"}], "/.", "RRlist"}], ")"}]}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"Factor", "[", "S", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.615290777843795*^9, 3.615290828772628*^9}, {
   3.61549668276085*^9, 3.6154966888071957`*^9}, {3.615798555505826*^9, 
   3.615798556729849*^9}, {3.6160845854120564`*^9, 3.6160845879482017`*^9}, {
   3.6162495669004765`*^9, 3.6162495685785728`*^9}, {3.616261214837701*^9, 
   3.6162612205510273`*^9}, {3.6192832427895384`*^9, 
   3.6192832451976767`*^9}, {3.619434282220235*^9, 3.6194342885515976`*^9}, {
   3.6957090880093083`*^9, 3.6957091037185087`*^9}, {3.696248412853818*^9, 
   3.696248413668969*^9}, {3.696248454539194*^9, 3.6962484596508417`*^9}, 
   3.702633644546699*^9, 3.702633676242669*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"R1", " ", "-", " ", 
   RowBox[{
   "lowering", " ", "the", " ", "first", " ", "index", " ", "in", " ", 
    "R"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.701509982725462*^9, 3.7015099966272783`*^9}, 
   3.702633677810727*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", "=", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"res", "=", 
         RowBox[{"together", "[", 
          RowBox[{"res", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "s", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"s", ",", "j", ",", "k", ",", "l"}], "]"}], "/.", 
              "Rlist"}], ")"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", 
      RowBox[{"Factor", "[", "res", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6192833769752135`*^9, 3.6192833966423388`*^9}, {
   3.619283454400642*^9, 3.619283494674946*^9}, {3.619283623190296*^9, 
   3.619283628513601*^9}, {3.6192837510786114`*^9, 3.619283751174617*^9}, {
   3.6194342934978805`*^9, 3.619434297413104*^9}, {3.6956598797767878`*^9, 
   3.695659885567689*^9}, {3.6957199797889085`*^9, 3.6957199976821084`*^9}, {
   3.696248420452632*^9, 3.696248421108551*^9}, {3.6962484653395367`*^9, 
   3.696248468186617*^9}, 3.702633679026847*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"gcompute", " ", "the", " ", "Weyl", " ", "curvature"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701434337697638*^9, 3.701434360107469*^9}, 
   3.702633587282515*^9, {3.702633667075672*^9, 3.7026336888506927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Factor", "[", 
    RowBox[{"together", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"RR", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "/.", "RRlist"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S"}], "/", "12"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
        ")"}]}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.619283874282658*^9, 3.619283973871354*^9}, {
   3.619284107391991*^9, 3.6192841194946833`*^9}, {3.6194343129509926`*^9, 
   3.619434317203236*^9}, {3.6957200167921085`*^9, 3.6957200176813087`*^9}, 
   3.6957643467022147`*^9, {3.695986222651198*^9, 3.695986227662586*^9}, {
   3.696248474050452*^9, 3.696248488602556*^9}, 3.702633680339883*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Wm", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", "=", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{"(", 
          RowBox[{"R1", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], ")"}]}], 
        "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"w", "[", 
            RowBox[{"i", ",", "k"}], "]"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
           ")"}]}]}], "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"w", "[", 
            RowBox[{"j", ",", "l"}], "]"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
           ")"}]}]}], "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"w", "[", 
            RowBox[{"j", ",", "k"}], "]"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
           ")"}]}]}], "]"}]}], ";", 
      RowBox[{"res", "=", 
       RowBox[{"together", "[", 
        RowBox[{"res", ",", 
         RowBox[{
          RowBox[{"+", 
           RowBox[{"w", "[", 
            RowBox[{"i", ",", "l"}], "]"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
           ")"}]}]}], "]"}]}], ";", 
      RowBox[{"Factor", "[", "res", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.619283563899905*^9, {3.619283606258328*^9, 3.619283617415966*^9}, {
   3.6192836734051685`*^9, 3.6192836785124607`*^9}, {3.6192837368757987`*^9, 
   3.6192837398749704`*^9}, {3.619283770939747*^9, 3.619283869840404*^9}, {
   3.619430214889597*^9, 3.619430219259847*^9}, {3.6957200336869087`*^9, 
   3.695720176614108*^9}, 3.695731632443687*^9, {3.696248493162491*^9, 
   3.6962485080090218`*^9}, 3.702633682770937*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"el", "=", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "k"}], "]"}], "\[Rule]", 
          "0"}]}], ";", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
        RowBox[{"el", "=", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"k", ",", "k", ",", "i", ",", "j"}], "]"}], "\[Rule]", 
          "0"}]}], ";", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Wlist", ",", "el"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695726810811287*^9, 3.6957268684688873`*^9}, {
   3.695731594457687*^9, 3.695731616609687*^9}, {3.695732428449287*^9, 
   3.695732488587287*^9}, 3.7026336912349358`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"js", "=", 
            RowBox[{"W", "[", 
             RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "\[Rule]", 
             "js"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"i", ",", "j", ",", "l", ",", "k"}], "]"}], "\[Rule]", 
             RowBox[{"-", "js"}]}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"j", ",", "i", ",", "k", ",", "l"}], "]"}], "\[Rule]", 
             RowBox[{"-", "js"}]}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"j", ",", "i", ",", "l", ",", "k"}], "]"}], "\[Rule]", 
             "js"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"k", ",", "l", ",", "i", ",", "j"}], "]"}], "\[Rule]", 
             "js"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"k", ",", "l", ",", "j", ",", "i"}], "]"}], "\[Rule]", 
             RowBox[{"-", "js"}]}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"l", ",", "k", ",", "i", ",", "j"}], "]"}], "\[Rule]", 
             RowBox[{"-", "js"}]}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"l", ",", "k", ",", "j", ",", "i"}], "]"}], "\[Rule]", 
             "js"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist", ",", "el"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"j", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1", "-", "j"}], ")"}], 
              RowBox[{"Sign", "[", 
               RowBox[{"k", "-", "i"}], "]"}]}]}], ",", "4"}], "}"}]}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "i", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Wlist", "=", 
   RowBox[{"Union", "[", "Wlist", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6957333924824867`*^9, 3.695733460935287*^9}, {
   3.695733518452487*^9, 3.695733702454487*^9}, {3.695733764542487*^9, 
   3.695733786460487*^9}, {3.695733818440487*^9, 3.695733869374487*^9}, {
   3.6957341364620867`*^9, 3.695734138443287*^9}, {3.695734294443287*^9, 
   3.695734358730887*^9}, 3.6957372756032867`*^9, {3.695737661266487*^9, 
   3.6957376846352873`*^9}, {3.695738018444087*^9, 3.6957380226872873`*^9}, 
   3.702124458658373*^9, 3.7026336930289907`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wlist1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"js", "=", 
            RowBox[{"Wm", "[", 
             RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";", 
           RowBox[{"el", "=", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "\[Rule]", 
             "js"}]}], ";", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Wlist1", ",", "el"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"j", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1", "-", "j"}], ")"}], 
              RowBox[{"Sign", "[", 
               RowBox[{"k", "-", "i"}], "]"}]}]}], ",", "4"}], "}"}]}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "i", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6957381444452868`*^9, 3.695738247171287*^9}, {
   3.6957382774508867`*^9, 3.6957382913192873`*^9}, 3.702124466495212*^9, {
   3.7026336949627953`*^9, 3.7026336997467833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wlist2", "=", "Wlist1"}], ";"}]], "Input",
 CellChangeTimes->{{3.695736460472087*^9, 3.6957364727960873`*^9}, {
   3.6957365609828873`*^9, 3.695736606441287*^9}, {3.695736679574087*^9, 
   3.6957366864536867`*^9}, {3.695738495460887*^9, 3.6957384973016872`*^9}, {
   3.695738892449687*^9, 3.695738893182887*^9}, {3.695738994442487*^9, 
   3.695739091349687*^9}, 3.695751158417687*^9, {3.695753561254087*^9, 
   3.6957535855432873`*^9}, {3.696002495518738*^9, 3.6960024956938477`*^9}, {
   3.6960065882468357`*^9, 3.696006592858666*^9}, {3.6962485365764723`*^9, 
   3.696248540519363*^9}, 3.702633697442686*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Wlist1", ",", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"or", " ", "Wlist2"}], ")"}], " ", "-", " ", 
    RowBox[{
    "list", " ", "of", " ", "components", " ", "of", " ", "the", " ", "Weyl", 
     " ", "tensor"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7014344514673033`*^9, 3.7014344734223337`*^9}, {
   3.701510012754677*^9, 3.701510017330504*^9}, 3.702633702002734*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]list", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"\[Epsilon]list", ",", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}], 
            "\[Rule]", "0"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i4", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", "1", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]list1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"\[Epsilon]list1", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"2", ",", "4", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"3", ",", "1", ",", "4", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"3", ",", "2", ",", "4", ",", "1"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"3", ",", "4", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "]"}], "\[Rule]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"4", ",", "3", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "]"}], "\[Rule]", 
       "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]list1", "=", 
   RowBox[{"Flatten", "[", "\[Epsilon]list1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.696002719025359*^9, 3.696002719433239*^9}, {
   3.696003623792285*^9, 3.696003625487401*^9}, {3.696010452370119*^9, 
   3.696010456737493*^9}, 3.696010499814979*^9, {3.696011671393051*^9, 
   3.69601167401433*^9}, {3.696011762764333*^9, 3.69601177273*^9}, {
   3.696013135792383*^9, 3.6960131672546053`*^9}, {3.70263370331493*^9, 
   3.70263371107483*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Epsilon]list", " ", "-", " ", 
   RowBox[{"absolutely", " ", "antisymetric", " ", "tensor"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.70143448020123*^9, 3.701434500933103*^9}, 
   3.702633712258787*^9, {3.7026337665146427`*^9, 3.7026337692508993`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"WW", " ", "-", " ", 
   RowBox[{
   "Weyl", " ", "tensor", " ", "with", " ", "the", " ", "upper", " ", "first",
     " ", "two", " ", "indecies", "\[IndentingNewLine]", " ", "Gsqrt"}], " ", 
   "-", " ", 
   RowBox[{
   "root", " ", "of", " ", "the", " ", "determinant", " ", "of", " ", "the", 
    " ", "metric", "\[IndentingNewLine]", " ", "Vol"}], " ", "-", " ", 
   RowBox[{"volume", " ", "form"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.701434557551444*^9, 3.701434638774867*^9}, 
   3.7026337143387938`*^9, {3.702633755107071*^9, 3.7026337640827427`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WW", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"res", ",", "a", ",", "b"}], "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", "0"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"res", "=", 
           RowBox[{"together", "[", 
            RowBox[{"res", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "a", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "b", "]"}], "]"}], "/.", "SS"}], "/.", "pt"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"W", "[", 
                  RowBox[{"a", ",", "b", ",", "k", ",", "l"}], "]"}], "/.", 
                 "Wlist"}], "/.", "Wlist2"}], ")"}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", 
      RowBox[{"Factor", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gsqrt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["gg", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
               ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["V", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["V", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["V", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
         " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["gg", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "]"}]}]}], 
       ")"}]}], "/.", "SS"}], "/.", "pt"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vol", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "/.", 
       "\[Epsilon]list1"}], "/.", "\[Epsilon]list"}], ")"}], "/", "Gsqrt"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{
  3.696002725332244*^9, {3.6960027845807*^9, 3.6960029120267773`*^9}, {
   3.6960078259872828`*^9, 3.6960078340454617`*^9}, {3.696010444119266*^9, 
   3.696010444773561*^9}, {3.6960131838723288`*^9, 3.696013210854926*^9}, {
   3.7026337726764593`*^9, 3.7026337786603947`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"WS", "=", 
   RowBox[{
    RowBox[{"W", "^"}], "*", " ", 
    RowBox[{"--", " ", "Hodge"}], " ", "start", " ", "applied", " ", "to", 
    " ", "W"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.701434646921397*^9, 3.7014346556464367`*^9}, {
   3.702123290327115*^9, 3.702123307485272*^9}, 3.70263377966695*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WS", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", "a", ",", "b"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"res", "=", 
           RowBox[{"together", "[", 
            RowBox[{"res", ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{"Vol", "[", 
               RowBox[{"i", ",", "j", ",", "a", ",", "b"}], "]"}], 
              RowBox[{"WW", "[", 
               RowBox[{"a", ",", "b", ",", "k", ",", "l"}], "]"}]}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], ";", "res"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.696002726411434*^9, {3.696002929015088*^9, 3.6960029630030127`*^9}, {
   3.702633784386957*^9, 3.702633785507266*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Wplus", " ", "-", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"W", " ", "+", " ", "Self", "-", 
       RowBox[{"Dual", " ", "part", " ", "of", " ", "W"}]}], ")"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"Wminus", " ", "-", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"W", " ", "-", " ", "Self", "-", 
       RowBox[{"Dual", " ", "part", " ", "of", " ", "W"}]}], ")"}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.701434659910049*^9, 3.701434671269164*^9}, {
   3.702123322140892*^9, 3.702123355757003*^9}, {3.702124524029108*^9, 
   3.7021245373407593`*^9}, 3.702633786370913*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Wplus", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{"together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "/.", 
          "Wlist"}], "/.", "Wlist1"}], ")"}], ",", 
       RowBox[{"WS", "[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], "]"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wminus", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{"together", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "/.", 
          "Wlist"}], "/.", "Wlist1"}], ")"}], ",", 
       RowBox[{"-", 
        RowBox[{"WS", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], "]"}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.6960027268841677`*^9, {3.696002978651881*^9, 3.696003009896295*^9}, {
   3.696003665853735*^9, 3.6960036783080997`*^9}, {3.696003709222104*^9, 
   3.6960037196222353`*^9}, {3.696248568030425*^9, 3.696248569654131*^9}, 
   3.70263378755483*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wpluslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"Wpluslist", ",", 
           RowBox[{"Factor", "[", 
            RowBox[{"Wplus", "[", 
             RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.696011805219816*^9, 3.6960119050926456`*^9}, 
   3.70212454930035*^9, 3.7026337884030867`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wminuslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"Wminuslist", ",", 
           RowBox[{"Factor", "[", 
            RowBox[{"Wminus", "[", 
             RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6960120020281553`*^9, 3.696012059318272*^9}, 
   3.702123375499751*^9, 3.7021245549961977`*^9, 3.702633790067122*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "splitting", " ", "Wplus", " ", "and", " ", "Wminus", " ", "by", " ", 
   "third", " ", "derivatives"}], "*)"}]], "Input",
 CellChangeTimes->{{3.701510077547557*^9, 3.701510096759121*^9}, {
   3.702123384098472*^9, 3.702123389106166*^9}, 3.702633792899024*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"3", ",", "0", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "3", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"3", ",", "0", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "3", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.695739242654087*^9, 3.6957393072068872`*^9}, 
   3.702633794019815*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sysplus", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"var", "=", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ";", 
      RowBox[{"varc", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"vars", ",", 
         RowBox[{"{", "var", "}"}]}], "]"}]}], ";", 
      RowBox[{"el", "=", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Wpluslist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
        RowBox[{"var", "\[Rule]", "1"}]}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"el", "=", 
         RowBox[{"el", "/.", 
          RowBox[{
           RowBox[{"varc", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "0"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "varc", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"el", "=", 
       RowBox[{"Factor", "[", "el", "]"}]}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"sysplus", ",", "el"}], "]"}], ";"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "Wpluslist", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.695749561320887*^9, 3.6957498504512873`*^9}, {
   3.696012079036446*^9, 3.69601211060401*^9}, 3.702123399265985*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sysminus", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"var", "=", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ";", 
      RowBox[{"varc", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"vars", ",", 
         RowBox[{"{", "var", "}"}]}], "]"}]}], ";", 
      RowBox[{"el", "=", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Wminuslist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", 
        RowBox[{"var", "\[Rule]", "1"}]}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"el", "=", 
         RowBox[{"el", "/.", 
          RowBox[{
           RowBox[{"varc", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "0"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "varc", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"el", "=", 
       RowBox[{"Factor", "[", "el", "]"}]}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"sysminus", ",", "el"}], "]"}], ";"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "Wminuslist", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.696012149483976*^9, 3.696012188107911*^9}, 
   3.702125927823724*^9, 3.702633796995091*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ToRules", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{"sysminus", "\[Equal]", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.696012819129881*^9, 3.696012823933312*^9}, {
   3.696013257120454*^9, 3.696013262687663*^9}, 3.7026337985629473`*^9}],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.7021259345251417`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"L", " ", "-", " ", "Monge", " ", "-", " ", 
    RowBox[{"Ampere", " ", "conditions"}]}], ";", " ", 
   RowBox[{"taken", " ", "from", " ", "the", " ", "Maple", " ", "files"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.702201740026999*^9, 3.702201771864135*^9}, 
   3.702633799587009*^9, {3.7026342593635693`*^9, 3.7026342669158363`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f11", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg1", "*", "p1"}]}], ",", 
     RowBox[{"f12", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gg1"}], "*", "p2"}], "-", 
       RowBox[{"gg2", "*", "p1"}]}]}], ",", 
     RowBox[{"f13", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gg1"}], "*", "p3"}], "-", 
       RowBox[{"gg3", "*", "p1"}]}]}], ",", 
     RowBox[{"f14", "\[Rule]", 
      RowBox[{
       RowBox[{"f1", "*", "p1"}], "-", 
       RowBox[{"gg4", "*", "p1"}]}]}], ",", 
     RowBox[{"f15", "\[Rule]", 
      RowBox[{
       RowBox[{"f1", "*", "p2"}], "-", 
       RowBox[{"gg5", "*", "p1"}], "+", "a12"}]}], ",", 
     RowBox[{"f16", "\[Rule]", 
      RowBox[{
       RowBox[{"f1", "*", "p3"}], "-", 
       RowBox[{"gg6", "*", "p1"}], "+", "a13"}]}], ",", 
     RowBox[{"f22", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg2", "*", "p2"}]}], ",", 
     RowBox[{"f23", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gg2"}], "*", "p3"}], "-", 
       RowBox[{"gg3", "*", "p2"}]}]}], ",", 
     RowBox[{"f24", "\[Rule]", 
      RowBox[{
       RowBox[{"f2", "*", "p1"}], "-", 
       RowBox[{"gg4", "*", "p2"}], "-", "a12"}]}], ",", 
     RowBox[{"f25", "\[Rule]", 
      RowBox[{
       RowBox[{"f2", "*", "p2"}], "-", 
       RowBox[{"gg5", "*", "p2"}]}]}], ",", 
     RowBox[{"f26", "\[Rule]", 
      RowBox[{
       RowBox[{"f2", "*", "p3"}], "-", 
       RowBox[{"gg6", "*", "p2"}], "+", "a23"}]}], ",", 
     RowBox[{"f33", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg3", "*", "p3"}]}], ",", 
     RowBox[{"f34", "\[Rule]", 
      RowBox[{
       RowBox[{"f3", "*", "p1"}], "-", 
       RowBox[{"gg4", "*", "p3"}], "-", "a13"}]}], ",", 
     RowBox[{"f35", "\[Rule]", 
      RowBox[{
       RowBox[{"f3", "*", "p2"}], "-", 
       RowBox[{"gg5", "*", "p3"}], "-", "a23"}]}], ",", 
     RowBox[{"f36", "\[Rule]", 
      RowBox[{
       RowBox[{"f3", "*", "p3"}], "-", 
       RowBox[{"gg6", "*", "p3"}]}]}], ",", 
     RowBox[{"f44", "\[Rule]", 
      RowBox[{"2", "*", "f4", "*", "p1"}]}], ",", 
     RowBox[{"f45", "\[Rule]", 
      RowBox[{
       RowBox[{"f4", "*", "p2"}], "+", 
       RowBox[{"f5", "*", "p1"}]}]}], ",", 
     RowBox[{"f46", "\[Rule]", 
      RowBox[{
       RowBox[{"f4", "*", "p3"}], "+", 
       RowBox[{"f6", "*", "p1"}]}]}], ",", 
     RowBox[{"f55", "\[Rule]", 
      RowBox[{"2", "*", "f5", "*", "p2"}]}], ",", 
     RowBox[{"f56", "\[Rule]", 
      RowBox[{
       RowBox[{"f5", "*", "p3"}], "+", 
       RowBox[{"f6", "*", "p2"}]}]}], ",", 
     RowBox[{"f66", "\[Rule]", 
      RowBox[{"2", "*", "f6", "*", "p3"}]}], ",", 
     RowBox[{"gg11", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg1", "*", "q1"}]}], ",", 
     RowBox[{"gg12", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gg1"}], "*", "q2"}], "-", 
       RowBox[{"gg2", "*", "q1"}]}]}], ",", 
     RowBox[{"gg13", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gg1"}], "*", "q3"}], "-", 
       RowBox[{"gg3", "*", "q1"}]}]}], ",", 
     RowBox[{"gg14", "\[Rule]", 
      RowBox[{
       RowBox[{"f1", "*", "q1"}], "-", 
       RowBox[{"gg4", "*", "q1"}]}]}], ",", 
     RowBox[{"gg15", "\[Rule]", 
      RowBox[{
       RowBox[{"f1", "*", "q2"}], "-", 
       RowBox[{"gg5", "*", "q1"}], "+", "b12"}]}], ",", 
     RowBox[{"gg16", "\[Rule]", 
      RowBox[{
       RowBox[{"f1", "*", "q3"}], "-", 
       RowBox[{"gg6", "*", "q1"}], "+", "b13"}]}], ",", 
     RowBox[{"gg22", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg2", "*", "q2"}]}], ",", 
     RowBox[{"gg23", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gg2"}], "*", "q3"}], "-", 
       RowBox[{"gg3", "*", "q2"}]}]}], ",", 
     RowBox[{"gg24", "\[Rule]", 
      RowBox[{
       RowBox[{"f2", "*", "q1"}], "-", 
       RowBox[{"gg4", "*", "q2"}], "-", "b12"}]}], ",", 
     RowBox[{"gg25", "\[Rule]", 
      RowBox[{
       RowBox[{"f2", "*", "q2"}], "-", 
       RowBox[{"gg5", "*", "q2"}]}]}], ",", 
     RowBox[{"gg26", "\[Rule]", 
      RowBox[{
       RowBox[{"f2", "*", "q3"}], "-", 
       RowBox[{"gg6", "*", "q2"}], "+", "b23"}]}], ",", 
     RowBox[{"gg33", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg3", "*", "q3"}]}], ",", 
     RowBox[{"gg34", "\[Rule]", 
      RowBox[{
       RowBox[{"f3", "*", "q1"}], "-", 
       RowBox[{"gg4", "*", "q3"}], "-", "b13"}]}], ",", 
     RowBox[{"gg35", "\[Rule]", 
      RowBox[{
       RowBox[{"f3", "*", "q2"}], "-", 
       RowBox[{"gg5", "*", "q3"}], "-", "b23"}]}], ",", 
     RowBox[{"gg36", "\[Rule]", 
      RowBox[{
       RowBox[{"f3", "*", "q3"}], "-", 
       RowBox[{"gg6", "*", "q3"}]}]}], ",", 
     RowBox[{"gg44", "\[Rule]", 
      RowBox[{"2", "*", "f4", "*", "q1"}]}], ",", 
     RowBox[{"gg45", "\[Rule]", 
      RowBox[{
       RowBox[{"f4", "*", "q2"}], "+", 
       RowBox[{"f5", "*", "q1"}]}]}], ",", 
     RowBox[{"gg46", "\[Rule]", 
      RowBox[{
       RowBox[{"f4", "*", "q3"}], "+", 
       RowBox[{"f6", "*", "q1"}]}]}], ",", 
     RowBox[{"gg55", "\[Rule]", 
      RowBox[{"2", "*", "f5", "*", "q2"}]}], ",", 
     RowBox[{"gg56", "\[Rule]", 
      RowBox[{
       RowBox[{"f5", "*", "q3"}], "+", 
       RowBox[{"f6", "*", "q2"}]}]}], ",", 
     RowBox[{"gg66", "\[Rule]", 
      RowBox[{"2", "*", "f6", "*", "q3"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L0", "=", 
   RowBox[{"L", "/.", "pt"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6960763194043713`*^9, 3.696076337599351*^9}, {
   3.702124578619746*^9, 3.702124579443797*^9}, 3.702633801059532*^9, 
   3.702634061332534*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "conditions", " ", 
    RowBox[{"W", "^"}]}], "+=", 
   RowBox[{
    RowBox[{"0", " ", "is", " ", "equivalent", " ", "to", " ", "Monge"}], "-", 
    RowBox[{"Ampere", " ", "conditions"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.702201805614731*^9, 3.702201834125471*^9}, 
   3.7026338037148848`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ToRules", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{"sysplus", "\[Equal]", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.702201795919917*^9, 3.7022017988549337`*^9}, {
  3.702633804802953*^9, 3.7026338066271267`*^9}}],

Cell[BoxData["30"], "Output",
 CellChangeTimes->{3.7022017997250357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"sysplus", "/.", "L0"}], "//", "Factor"}], ")"}], ",", 
   RowBox[{"{", "0", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696076340930861*^9, 3.6960763562492027`*^9}, {
   3.702201845772944*^9, 3.702201851900703*^9}, 3.702633808226927*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.702125954214912*^9, 3.702201852533689*^9}]
}, Open  ]],

Cell[TextData[StyleBox["These 30 conditions are precisely the Monge-Ampere \
constraints (signs are interchanged wrt the paper and our Maple conventions).",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.702627394071048*^9, 3.702627432549408*^9}, {
  3.7026274934934683`*^9, 3.702627553285602*^9}, {3.7026331589937572`*^9, 
  3.702633347282103*^9}, {3.702633983443137*^9, 3.702634000099155*^9}, {
  3.70263434867566*^9, 3.702634381123608*^9}, {3.702635301109357*^9, 
  3.702635301157104*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Ld0", ",", " ", 
   RowBox[{"Ld1", " ", "-", " ", 
    RowBox[{
    "conditions", " ", "of", " ", "linear", " ", "degeneracy", " ", "at", " ",
      "the", " ", "point", " ", "pt"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.702201856589305*^9, 3.7022018783955727`*^9}, 
   3.7026338093629303`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ld0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f11", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "gg14"}]}], ",", 
     RowBox[{"f12", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "f14"}], "-", "gg13", "-", "gg15", "-", "gg24"}]}], ",", 
     RowBox[{"f13", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "f15"}], "-", "f24", "-", "gg45", "-", "gg23"}]}], ",", 
     RowBox[{"f22", "\[Rule]", "0"}], ",", 
     RowBox[{"f23", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "f45"}], "-", "gg26", "-", "gg35", "+", "gg46"}]}], ",", 
     RowBox[{"f25", "\[Rule]", 
      RowBox[{"f45", "+", "gg26", "+", "gg35", "-", "gg46"}]}], ",", 
     RowBox[{"f26", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "f35"}], "-", "gg56", "+", "f46", "+", "gg36"}]}], ",", 
     RowBox[{"f33", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "f46"}], "-", 
       RowBox[{"2", "*", "gg36"}]}]}], ",", 
     RowBox[{"f36", "\[Rule]", 
      RowBox[{"-", "f56"}]}], ",", 
     RowBox[{"f44", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "gg16"}], "-", 
       RowBox[{"2", "*", "gg34"}], "+", 
       RowBox[{"2", "*", "f15"}], "+", 
       RowBox[{"2", "*", "f24"}], "+", 
       RowBox[{"2", "*", "gg45"}], "+", 
       RowBox[{"2", "*", "gg23"}]}]}], ",", 
     RowBox[{"f55", "\[Rule]", 
      RowBox[{"2", "*", "gg56"}]}], ",", 
     RowBox[{"f66", "\[Rule]", "0"}], ",", 
     RowBox[{"gg11", "\[Rule]", "0"}], ",", 
     RowBox[{"gg12", "\[Rule]", "gg14"}], ",", 
     RowBox[{"gg22", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "*", "f14"}], "+", 
       RowBox[{"2", "*", "gg13"}], "+", 
       RowBox[{"2", "*", "gg15"}], "+", 
       RowBox[{"2", "*", "gg24"}]}]}], ",", 
     RowBox[{"gg25", "\[Rule]", "gg45"}], ",", 
     RowBox[{"gg33", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "f16"}], "-", 
       RowBox[{"2", "*", "f34"}], "-", 
       RowBox[{"2", "*", "gg46"}]}]}], ",", 
     RowBox[{"gg44", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "f14"}], "-", 
       RowBox[{"2", "*", "gg13"}]}]}], ",", 
     RowBox[{"gg55", "\[Rule]", "0"}], ",", 
     RowBox[{"gg66", "\[Rule]", 
      RowBox[{"2", "*", "f56"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ld1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f15", "\[Rule]", 
      RowBox[{"gg16", "-", "gg45"}]}], ",", 
     RowBox[{"f35", "\[Rule]", 
      RowBox[{"f46", "+", "gg36", "-", "gg56"}]}], ",", 
     RowBox[{"f45", "\[Rule]", 
      RowBox[{"f16", "-", "gg35", "+", "gg46"}]}], ",", 
     RowBox[{"gg15", "\[Rule]", "0"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6960764062572002`*^9, 3.6960767264256887`*^9}, {
   3.6960768303594933`*^9, 3.696076847638371*^9}, {3.696077907891893*^9, 
   3.696077930671669*^9}, 3.702633810467216*^9, 3.702634058915656*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"W", "^"}], "-=", 
   RowBox[{
   "0", " ", "is", " ", "equivalent", " ", "to", " ", "linear", " ", 
    "degeneracy", " ", "conditions"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.702201886178657*^9, 3.7022019293694277`*^9}, 
   3.702633813170887*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ToRules", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{"sysminus", "\[Equal]", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.696077847908581*^9, 3.6960778690254498`*^9}, 
   3.7026338142429667`*^9}],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.702125962964135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"sysminus", "/.", "Ld0"}], "/.", "Ld1"}], "//", "Factor"}], 
    ")"}], ",", 
   RowBox[{"{", "0", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696076361698855*^9, 3.6960763666781807`*^9}, {
   3.696076859972146*^9, 3.6960768663898287`*^9}, {3.702201934273116*^9, 
   3.702201941824843*^9}, 3.702633815186965*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.702125964042746*^9, 3.702201942439719*^9}]
}, Open  ]],

Cell[TextData[StyleBox["These 24 conditions are precisely the general \
equations of linear degeneracy (signs are interchanged wrt the paper and our \
Maple conventions).",
 FontColor->RGBColor[1, 0, 1]]], "Text",
 CellChangeTimes->{{3.702627394071048*^9, 3.702627432549408*^9}, {
  3.7026274934934683`*^9, 3.702627553285602*^9}, {3.7026331589937572`*^9, 
  3.702633347282103*^9}, {3.7026340117310762`*^9, 3.702634049492106*^9}, {
  3.702634388483704*^9, 3.702634394371746*^9}, {3.702635304693323*^9, 
  3.702635304885365*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"W", "=", 
   RowBox[{
    RowBox[{"0", " ", "<=", ">", " ", 
     RowBox[{"W", "^"}]}], "-=", 
    RowBox[{
     RowBox[{"W", "^"}], "+=", 
     RowBox[{
     "0", " ", "is", " ", "equivalent", " ", "to", " ", "linearizability", 
      " ", "conditions"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.70263473797274*^9, 3.70263477592456*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"syszero", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sysplus", ",", "sysminus"}], "}"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.70263479787306*^9, 3.702634820356785*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ToRules", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{"syszero", "\[Equal]", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.696077847908581*^9, 3.6960778690254498`*^9}, 
   3.7026338142429667`*^9, {3.70263490843675*^9, 3.7026349436691427`*^9}, {
   3.702635227685498*^9, 3.7026352285655212`*^9}}],

Cell[BoxData["34"], "Output",
 CellChangeTimes->{3.702125962964135*^9, 3.7026349102410517`*^9, 
  3.7026351667290487`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"syszero", "/.", "Ld0"}], "/.", "Ld1"}], "/.", "L0"}], "//", 
     "Factor"}], ")"}], ",", 
   RowBox[{"{", "0", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696076340930861*^9, 3.6960763562492027`*^9}, {
   3.702201845772944*^9, 3.702201851900703*^9}, 3.702633808226927*^9, {
   3.702634837220738*^9, 3.70263484587751*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.702125954214912*^9, 3.702201852533689*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["These 34 conditions are precisely the ",
  FontColor->RGBColor[1, 0, 1]],
 StyleBox["linearizability",
  IgnoreSpellCheck->True,
  FontColor->RGBColor[1, 0, 1]],
 StyleBox[" equations for 2x2 systems (compare the Maple files).",
  FontColor->RGBColor[1, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.702627394071048*^9, 3.702627432549408*^9}, {
  3.7026274934934683`*^9, 3.702627553285602*^9}, {3.7026331589937572`*^9, 
  3.702633347282103*^9}, {3.7026340117310762`*^9, 3.702634049492106*^9}, {
  3.702634388483704*^9, 3.702634394371746*^9}, {3.702634997908738*^9, 
  3.702635029780847*^9}}]
},
WindowSize->{1278, 856},
WindowMargins->{{1, Automatic}, {Automatic, 22}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 519, 7, 31, "Text"],
Cell[1067, 29, 761, 11, 71, "Text"],
Cell[1831, 42, 384, 11, 57, "Input"],
Cell[2218, 55, 858, 26, 149, "Input"],
Cell[3079, 83, 3248, 93, 103, "Input"],
Cell[6330, 178, 244, 6, 32, "Input"],
Cell[6577, 186, 3738, 113, 163, "Input"],
Cell[10318, 301, 1307, 35, 57, "Input"],
Cell[11628, 338, 188, 4, 32, "Input"],
Cell[11819, 344, 329, 7, 34, "Input"],
Cell[12151, 353, 280, 6, 34, "Input"],
Cell[12434, 361, 1189, 31, 34, "Input"],
Cell[13626, 394, 3451, 104, 96, "Input"],
Cell[17080, 500, 4476, 127, 153, "Input"],
Cell[21559, 629, 6224, 164, 333, "Input"],
Cell[27786, 795, 982, 20, 103, "Input"],
Cell[28771, 817, 348, 8, 32, "Input"],
Cell[29122, 827, 113815, 3318, 3358, "Input"],
Cell[142940, 4147, 642, 14, 78, "Input"],
Cell[143585, 4163, 713, 18, 34, "Input"],
Cell[144301, 4183, 272, 6, 32, "Input"],
Cell[144576, 4191, 2800, 74, 126, "Input"],
Cell[147379, 4267, 247, 6, 32, "Input"],
Cell[147629, 4275, 1060, 26, 57, "Input"],
Cell[148692, 4303, 258, 5, 32, "Input"],
Cell[148953, 4310, 3163, 79, 103, "Input"],
Cell[152119, 4391, 340, 7, 32, "Input"],
Cell[152462, 4400, 1902, 50, 195, "Input"],
Cell[154367, 4452, 256, 5, 32, "Input"],
Cell[154626, 4459, 1079, 27, 34, "Input"],
Cell[155708, 4488, 750, 21, 57, "Input"],
Cell[156461, 4511, 215, 5, 32, "Input"],
Cell[156679, 4518, 1753, 44, 102, "Input"],
Cell[158435, 4564, 270, 7, 32, "Input"],
Cell[158708, 4573, 1545, 38, 57, "Input"],
Cell[160256, 4613, 257, 5, 32, "Input"],
Cell[160516, 4620, 1085, 29, 34, "Input"],
Cell[161604, 4651, 2968, 84, 149, "Input"],
Cell[164575, 4737, 1196, 33, 126, "Input"],
Cell[165774, 4772, 3882, 96, 425, "Input"],
Cell[169659, 4870, 1531, 42, 103, "Input"],
Cell[171193, 4914, 645, 10, 34, "Input"],
Cell[171841, 4926, 427, 10, 34, "Input"],
Cell[172271, 4938, 5729, 138, 655, "Input"],
Cell[178003, 5078, 310, 6, 32, "Input"],
Cell[178316, 5086, 615, 12, 77, "Input"],
Cell[178934, 5100, 80549, 2149, 1969, "Input"],
Cell[259486, 7251, 349, 8, 32, "Input"],
Cell[259838, 7261, 1131, 32, 57, "Input"],
Cell[260972, 7295, 725, 19, 56, "Input"],
Cell[261700, 7316, 1437, 42, 57, "Input"],
Cell[263140, 7360, 959, 27, 57, "Input"],
Cell[264102, 7389, 1011, 28, 79, "Input"],
Cell[265116, 7419, 308, 6, 32, "Input"],
Cell[265427, 7427, 5456, 167, 120, "Input"],
Cell[270886, 7596, 1601, 44, 195, "Input"],
Cell[272490, 7642, 1580, 44, 195, "Input"],
Cell[CellGroupData[{
Cell[274095, 7690, 306, 6, 32, "Input"],
Cell[274404, 7698, 73, 1, 32, "Output"]
}, Open  ]],
Cell[274492, 7702, 392, 8, 34, "Input"],
Cell[274887, 7712, 5771, 167, 218, "Input"],
Cell[280661, 7881, 367, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[281053, 7894, 284, 6, 32, "Input"],
Cell[281340, 7902, 73, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281450, 7908, 339, 8, 34, "Input"],
Cell[281792, 7918, 109, 2, 32, "Output"]
}, Open  ]],
Cell[281916, 7923, 508, 7, 31, "Text"],
Cell[282427, 7932, 341, 8, 34, "Input"],
Cell[282771, 7942, 2929, 78, 126, "Input"],
Cell[285703, 8022, 305, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[286033, 8034, 262, 6, 32, "Input"],
Cell[286298, 8042, 71, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286406, 8048, 428, 11, 34, "Input"],
Cell[286837, 8061, 109, 2, 32, "Output"]
}, Open  ]],
Cell[286961, 8066, 527, 8, 31, "Text"],
Cell[287491, 8076, 385, 11, 32, "Input"],
Cell[287879, 8089, 236, 7, 34, "Input"],
Cell[CellGroupData[{
Cell[288140, 8100, 360, 7, 32, "Input"],
Cell[288503, 8109, 122, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288662, 8116, 455, 12, 34, "Input"],
Cell[289120, 8130, 109, 2, 32, "Output"]
}, Open  ]],
Cell[289244, 8135, 613, 13, 31, "Text"]
}
]
*)


